Projective Equivalence for the Roots of Unity

Let $\mu_{\infty}\subseteq\mathbb{C}$ be the collection of roots of unity and $\mathcal{C}_{n}:=\{(s_{1},\cdots,s_{n})\in\mu_{\infty}^{n}:s_{i}\neq s_{j}\text{ for any }1\leq i<j\leq n\}$. Two elements $(s_{1},\cdots,s_{n})$ and $(t_{1},\cdots,t_{n})$ of $\mathcal{C}_{n}$ are said to be projectively equivalent if there exists $\gamma\in\text{PGL}(2,\mathbb{C})$ such that $\gamma(s_{i})=t_{i}$ for any $1\leq i\leq n$. In this article, we will give a complete classification for the projectively equivalent pairs. As a consequence, we will show that the maximal length for the nontrivial projectively equivalent pairs is $14$.

==> anc/p-geq-11-part-1.wl <==
(* ::Package:: *)

SetDirectory[NotebookDirectory[]];


{S1,S2,S3,T1,T2,T3}={s2 s3/s1,s1 s3/s2,s1 s2/s3,t2 t3/t1,t1 t3/t2,t1 t2/t3};
{A1,A2,A3,B1,B2,B3,A1p,A2p,A3p,B1p,B2p,B3p}=
	{S3 T2,S1 T3,S2 T1,-1/(S2 T3),-1/(S3 T1),-1/(S1 T2),S3/T2,S1/T3,S2/T1,-T3/S2,-T1/S3,-T2/S1};
formula1=((s3^2-s1^2)(s2^2-1)(t2^2-t1^2)(t3^2-1)-(s2^2-s1^2)(s3^2-1)(t3^2-t1^2)(t2^2-1))/(s1 s2 s3 t1 t2 t3);
formula2=((S3+1/S3)(T2+1/T2)+(S1+1/S1)(T3+1/T3)+(S2+1/S2)(T1+1/T1))-
	((S2+1/S2)(T3+1/T3)+(S3+1/S3)(T1+1/T1)+(S1+1/S1)(T2+1/T2));
formula3=Total[Join[{A1,A2,A3,B1,B2,B3,A1p,A2p,A3p,B1p,B2p,B3p},1/{A1,A2,A3,B1,B2,B3,A1p,A2p,A3p,B1p,B2p,B3p}]];
Expand[{formula1-formula2,formula2-formula3,
	A1 A2 A3 B1 B2 B3 A1p A2p A3p B1p B2p B3p,
	A1 A2 A3 B1 B2 B3,A1p A2p A3p B1p B2p B3p,
	A2 B3 A2p B3p,A3 B1 A3p B1p,A1 B2 A1p B2p,
	(A3 B2)/(A3p B2p),(A1 B3)/(A1p B3p),(A2 B1)/(A2p B1p),
	A3/B2p,A1/B3p,A2/B1p,A2 B3p,A3 B1p,A1 B2p}];
(*answer={0,0,1,-1,-1,1,1,1,1,1,1,-s1^2,-s2^2,-s3^2,-t1^2,-t2^2,-t3^2}*)
Clear[S1,S2,S3,T1,T2,T3,A1,A2,A3,B1,B2,B3,A1p,A2p,A3p,B1p,B2p,B3p];


group=PermutationGroup[{Cycles[{{1,2,3},{4,5,6}}],Cycles[{{1,2},{4,5}}],Cycles[{{1,4},{2,5},{3,6}}]}];
symmetryA=Module[{function},
	function[{S1_,S2_,S3_,T1_,T2_,T3_}]:=
		{S3 T2,S1 T3,S2 T1,1/(S2 T3),1/(S3 T1),1/(S1 T2),S3/T2,S1/T3,S2/T1,T3/S2,T1/S3,T2/S1,
		1/(S3 T2),1/(S1 T3),1/(S2 T1),S2 T3,S3 T1,S1 T2,T2/S3,T3/S1,T1/S2,S2/T3,S3/T1,S1/T2};
	PermutationGroup[Flatten[Array[FindPermutation[function[{S1,S2,S3,T1,T2,T3}],
		function[Permute[{S1,S2,S3,T1,T2,T3}^Tuples[{1,-1},6][[#1]],GroupElements[group][[#2]]]]]&,{64,12}],1]]];
symmetryB=Module[{function},
	function[{S1_,S2_,S3_,T1_,T2_,T3_}]:=Map[Sort,
		{{S3 T2,1/(S3 T2)},{S1 T3,1/(S1 T3)},{S2 T1,1/(S2 T1)},{1/(S2 T3),S2 T3},{1/(S3 T1),S3 T1},{1/(S1 T2),S1 T2},
		{S3/T2,T2/S3},{S1/T3,T3/S1},{S2/T1,T1/S2},{T3/S2,S2/T3},{T1/S3,S3/T1},{T2/S1,S1/T2}}];
	PermutationGroup[Flatten[Array[FindPermutation[function[{S1,S2,S3,T1,T2,T3}],
		function[Permute[{S1,S2,S3,T1,T2,T3}^Tuples[{1,-1},6][[#1]],GroupElements[group][[#2]]]]]&,{64,12}],1]]];


modone[rx_]:=If[NumberQ[rx],Mod[rx,1],rx];modone[r_+x_]:=modone[r]+modone[x];SetAttributes[modone,Listable];
const[rx_]:=If[NumberQ[rx],rx,0];const[r_+x_]:=const[r]+const[x];SetAttributes[const,Listable];

generalcount[l1_List,l2_List]:=Map[Count[l1,#]&,l2];
generalsubsetq[l1_List,l2_List]:=AllTrue[l2,Count[l2,#]<=Count[l1,#]&];
generalcomplement[l1_List,l2_List]:=Module[{list},list=l1;Do[list=DeleteCases[list,i,1,1],{i,l2}];list];

double[l_List]:=modone[Join[l,-l]];
half[l_List]:=Module[{temp,output},temp=Sort[modone[l]];output={};
	While[temp!={},AppendTo[output,temp[[1]]];temp=generalcomplement[temp,double[{temp[[1]]}]]];output];

coprime[n_]:=Select[Range[n],GCD[#,n]==1&];
conjugates[l_List]:=Module[{list},list=const[l];Map[l-list+modone[# list]&,coprime[Apply[LCM,Denominator[list]]]]];

R23[l_List]:=Module[{list,temp2,temp3,R2,R3,pool},list=Sort[modone[l]];temp2=temp3=modone[l];pool={};
	If[Sort[modone[l+1/2]]==list || Sort[modone[l+1/3]]==list,Return[True]];
	If[AnyTrue[l,!(SubsetQ[list,modone[#+Range[1]/2]] || SubsetQ[list,modone[#+Range[2]/3]])&],Return[False]];
	While[temp2!={},If[SubsetQ[temp2,R2=modone[temp2[[1]]+Range[2]/2]],AppendTo[pool,R2]];temp2=generalcomplement[temp2,R2]];
	While[temp3!={},If[SubsetQ[temp3,R3=modone[temp3[[1]]+Range[3]/3]],AppendTo[pool,R3]];temp3=generalcomplement[temp3,R3]];
	AnyTrue[Subsets[pool],Sort[Flatten[#]]==list&]];

R235[l_List]:=Module[{list,temp2,temp3,temp5,R2,R3,R5,pool},list=Sort[modone[l]];temp2=temp3=temp5=modone[l];pool={};
	If[Sort[modone[l+1/2]]==list || Sort[modone[l+1/3]]==list || Sort[modone[l+1/5]]==list,Return[True]];
	If[AnyTrue[l,!(SubsetQ[list,modone[#+Range[1]/2]] || SubsetQ[list,modone[#+Range[2]/3]] ||
		SubsetQ[list,modone[#+Range[4]/5]])&],Return[False]];
	While[temp2!={},If[SubsetQ[temp2,R2=modone[temp2[[1]]+Range[2]/2]],AppendTo[pool,R2]];temp2=generalcomplement[temp2,R2]];
	While[temp3!={},If[SubsetQ[temp3,R3=modone[temp3[[1]]+Range[3]/3]],AppendTo[pool,R3]];temp3=generalcomplement[temp3,R3]];
	While[temp5!={},If[SubsetQ[temp5,R5=modone[temp5[[1]]+Range[5]/5]],AppendTo[pool,R5]];temp5=generalcomplement[temp5,R5]];
	AnyTrue[Subsets[pool],Sort[Flatten[#]]==list&]];

linear[{c0_,c1_Integer},var_]:=If[c1!=0,Sort[modone[Expand[(Range[Abs[c1]]-c0)/c1]]],If[modone[c0]!=0,{},{var}]];

R235x[l_List]:=Module[{list,xlist,index},If[R235[l],Return[{x}]];list=modone[l];xlist={};
	index=Select[Range[Length[l]],!(SubsetQ[list,modone[l[[#]]+Range[1]/2]] || SubsetQ[list,modone[l[[#]]+Range[2]/3]] ||
		SubsetQ[list,modone[l[[#]]+Range[4]/5]])&,1];
	If[index!={},
		Do[xlist=xlist\[Union]linear[CoefficientList[l[[i]]-l[[index[[1]]]]-r,x,2],x],
			{i,Length[l]},{r,Join[Range[1]/2,Range[2]/3,Range[4]/5]}],
		Do[xlist=xlist\[Union]linear[CoefficientList[l[[i]]-l[[j]]-r,x,2],x],
			{i,Length[l]},{j,i,Length[l]},{r,Join[Range[1]/2,Range[2]/3,Range[4]/5]}]];
	Select[xlist,R235[l/.x->#]&]];

trivial[{x1_,x2_,x3_}]:=double[{{x1,x2,x3},x1-{0,x3,x2},x2-{x3,0,x1},x3-{x2,x1,0}}];
associates[l_List]:=Module[{elements},elements=GroupElements[group];
	Union[Flatten[Array[conjugates[Permute[Join[trivial[l[[{1,2,3}]]][[#1]],trivial[l[[{4,5,6}]]][[#2]]],
		elements[[#3]]]]&,{8,8,12}],3]]];

expansion[l_List]:=Module[{s1,s2,s3,t1,t2,t3,S1,S2,S3,T1,T2,T3},
	{s1,s2,s3,t1,t2,t3}=l/2;{S1,S2,S3,T1,T2,T3}={s2+s3-s1,s1+s3-s2,s1+s2-s3,t2+t3-t1,t1+t3-t2,t1+t2-t3};
	double[{S3+T2,S1+T3,S2+T1,1/2-S2-T3,1/2-S3-T1,1/2-S1-T2,S3-T2,S1-T3,S2-T1,1/2+T3-S2,1/2+T1-S3,1/2+T2-S1}]];
solution[l_List]:=Module[{a1,a2,a3,b1p,b2p,b3p},{a1,a2,a3,b1p,b2p,b3p}=l[[{1,2,3,10,11,12}]];
	modone[{a3-b2p,a1-b3p,a2-b1p,a2+b3p,a3+b1p,a1+b2p}+1/2]];
representatives[l_List]:=Module[{list,collection,output},list=modone[l];output={};
	While[list!={},list=Complement[list,collection=associates[list[[1]]]];AppendTo[output,collection[[1]]]];Union[output]];


==> anc/p-geq-11-part-2.wl <==
(* ::Package:: *)

listA={a1,a2,a3,b1,b2,b3,a1p,a2p,a3p,b1p,b2p,b3p};
listB={a1+a2+a3+b1+b2+b3,a1p+a2p+a3p+b1p+b2p+b3p,a2+b3+a2p+b3p,a3+b1+a3p+b1p,a3+b2-a3p-b2p,a1+b3-a1p-b3p};

listA6=Subsets[listA,{6}];listA7=Subsets[listA,{7}];listA8=Subsets[listA,{8}];listA9=Subsets[listA,{9}];

absdet[l_List]:=Abs[Det[Map[Coefficient[listB,#]&,l]]];
Sort[Tally[Map[absdet,listA6]]];(*answer={{0,290},{1,512},{2,120},{4,2}}*)
AllTrue[listA6,absdet[#]==absdet[Complement[listA,#]]&];(*answer=True*)

orbits[l_List]:=Module[{temp,output,orbit},temp=Reverse[Sort[Map[generalcount[#,listA]&,l]]];output={};
	While[temp!={},orbit=Reverse[Union[Permute[temp[[1]],symmetryB]]];AppendTo[output,Map[Pick[listA,#,1]&,orbit]];
		temp=Reverse[Complement[temp,orbit]]];output];

det1=Select[listA6,absdet[#]==1&];orbits1=orbits[det1];Column[Map[{Length[#],#[[1]]}&,orbits1]]
det2=Select[listA6,absdet[#]==2&];orbits2=orbits[det2];Column[Map[{Length[#],#[[1]]}&,orbits2]]
det4=Select[listA6,absdet[#]==4&];orbits4=orbits[det4];Column[Map[{Length[#],#[[1]]}&,orbits4]]
det0=Select[listA6,absdet[#]==0&];orbits0=orbits[det0];Column[Map[{Length[#],#[[1]]}&,orbits0]]


multipleorbits[l_List]:=Module[{positions,temp,smallestorder,stabilizer,orbits,lengths,longestorbit},
	positions=Flatten[{temp=Map[Position[listA,#]&,l],temp+12}];
	smallestorder=GroupOrder[GroupStabilizer[symmetryA,positions]];stabilizer=GroupSetwiseStabilizer[symmetryA,positions];
	While[GroupOrder[stabilizer]!=smallestorder,orbits=GroupOrbits[stabilizer,positions];lengths=Map[Length,orbits];
		longestorbit=orbits[[Position[lengths,Max[lengths]][[1,1]]]];Print[Join[listA,-listA][[longestorbit]]];
		stabilizer=GroupStabilizer[stabilizer,{longestorbit[[1]]}]]];
multipleorbits[listA];


(*2:{96,{a1,a2,a3,b1,b2,a3p}}*)
Flatten[listA/.Solve[listB=={k,k,0,0,0,0},{b3,a1p,a2p,b1p,b2p,b3p}]];
powerlist[p_/;Positive[p] && PrimeQ[p]]:=Module[{function,list,temp},
	function[a1_,a2_,a3_,b1_,b2_,a3p_,k_]:={a1,a2,a3,b1,b2,-a1-a2-a3-b1-b2+k,
		-a1-a3+a3p-2b2+2k,a2+a3+a3p+2b1,a3p,-a3-a3p-b1,a3-a3p+b2,a1-a2-a3p-b1+b2-k};
	If[p==2,list={};
		Do[temp=function[a1,a2,a3,b1,b2,a3p,1];list=list\[Union]{Sort[Mod[Join[temp,-temp],2]]},
			{a1,0,1},{a2,0,1},{a3,0,1},{b1,0,1},{b2,0,1},{a3p,0,1}];
		Return[Map[BinCounts[#,{0,2,1}]&,list]]];
	If[p!=2,list={ConstantArray[0,24]};
		Do[temp=function[1,a2,a3,b1,b2,a3p,0];list=list\[Union]{Sort[Mod[Join[temp,-temp],p]]},
			{a2,0,(p-1)/2},{a3,a2,(p-1)/2},{b1,0,p-1},{b2,0,p-1},{a3p,a3,p-a3}];
		list=Map[BinCounts[#,{0,p,1}]&,list];
		Return[Reverse[Union[Flatten[Array[Permute[list[[#1]],FindPermutation[Range[0,p-1],Mod[#2 Range[0,p-1],p]]]&,
			{Length[list],(p-1)/2}],1]]]]]];

powerlists=Map[powerlist,{2,3,5,7,11,13}];
eliminate[l__List]:=Module[{prime},prime=Length[{l}[[1]]];
	If[!(Total[Flatten[{l}]]==24 && AllTrue[{l},Length[#]==prime&] && PrimeQ[prime]),Style["Error!",24,Red],
		Map[Total,Tuples[Array[RotateRight[{l}[[#1]],#2]&,{Length[{l}],prime}]]]\[Intersection]powerlists[[PrimePi[prime]]]]];


decompose[r_Integer|r_Rational]:=Module[{n,d,list},n=Numerator[r];d=Denominator[r];
	list=Map[#[[1]]^#[[2]]&,FactorInteger[d]];modone[n Apply[ExtendedGCD,d/list][[2]]/list]];
SetAttributes[decompose,Listable];

R5minusR3=Join[{1,5}/6,double[Join[{1,2}/5]]];
R5minus2R3v1=Join[{0},double[Join[{1,5}/6+1/5,{2}/5]]];
R5minus2R3v2=Join[{0},double[Join[{1,5}/6+2/5,{1}/5]]];
R5minus3R3v1=Join[{1,5}/6,double[Join[{1,5}/6+1/5,{2}/5]]];
R5minus3R3v2=Join[{1,5}/6,double[Join[{1,5}/6+2/5,{1}/5]]];
R5minus4R3=Join[{0},double[Join[{1,5}/6+1/5,{1,5}/6+2/5]]];

R7minusR3=Join[{1,5}/6,double[Join[{1,2,3}/7]]];
R7minus2R3v1=Join[{0},double[Join[{1,5}/6+1/7,{2,3}/7]]];
R7minus3R3v1=Join[{1,5}/6,double[Join[{1,5}/6+1/7,{2,3}/7]]];
R7minus4R3v1=Join[{0},double[Join[{1,5}/6+1/7,{1,5}/6+2/7,{3}/7]]];
R7minus5R3v1=Join[{1,5}/6,double[Join[{1,5}/6+1/7,{1,5}/6+2/7,{3}/7]]];
R7minus6R3=Join[{0},double[Join[{1,5}/6+1/7,{1,5}/6+2/7,{1,5}/6+3/7]]];

Column[Sort[Array[generalcount[Flatten[Delete[decompose[R5minusR3-R5minusR3[[#]]+1/2],#]],
	Join[Range[1]/2,Range[2]/3,Range[4]/5]]&,Length[R5minusR3]]]];
(*{1},{1,4},{1,1,1,1}->{2},{5,5},{2,2,2,2}*)
(*{1},{4,1},{1,1,1,1}->{2},{5,5},{2,2,2,2}*)
(*{3},{1,1},{1,1,1,2}->{6},{2,2},{3,2,2,3}*)
(*{3},{1,1},{1,1,2,1}->{6},{2,2},{2,3,3,2}*)
(*{3},{1,1},{1,2,1,1}->{6},{2,2},{2,3,3,2}*)
(*{3},{1,1},{2,1,1,1}->{6},{2,2},{3,2,2,3}*)

Column[Sort[Array[generalcount[Flatten[Delete[decompose[R5minus2R3v1-R5minus2R3v1[[#]]+1/2],#]],
	Join[Range[1]/2,Range[2]/3,Range[4]/5]]&,Length[R5minus2R3v1]]]];
(*{2},{2,2},{1,2,1,2}->{4},{4,4},{3,3,3,3}*)
(*{2},{2,2},{2,1,1,2}->{4},{4,4},{4,2,2,4}*)
(*{2},{2,2},{2,1,2,1}->{4},{4,4},{3,3,3,3}*)
(*{3},{2,3},{1,1,2,1}->{6},{5,5},{2,3,3,2}*)
(*{3},{2,3},{1,2,1,1}->{6},{5,5},{2,3,3,2}*)
(*{3},{3,2},{1,1,2,1}->{6},{5,5},{2,3,3,2}*)
(*{3},{3,2},{1,2,1,1}->{6},{5,5},{2,3,3,2}*)

Column[Sort[Array[generalcount[Flatten[Delete[decompose[R5minus2R3v2-R5minus2R3v2[[#]]+1/2],#]],
	Join[Range[1]/2,Range[2]/3,Range[4]/5]]&,Length[R5minus2R3v2]]]];
(*{2},{2,2},{1,1,2,2}->{4},{4,4},{3,3,3,3}*)
(*{2},{2,2},{1,2,2,1}->{4},{4,4},{2,4,4,2}*)
(*{2},{2,2},{2,2,1,1}->{4},{4,4},{3,3,3,3}*)
(*{3},{2,3},{1,1,1,2}->{6},{5,5},{3,2,2,3}*)
(*{3},{2,3},{2,1,1,1}->{6},{5,5},{3,2,2,3}*)
(*{3},{3,2},{1,1,1,2}->{6},{5,5},{3,2,2,3}*)
(*{3},{3,2},{2,1,1,1}->{6},{5,5},{3,2,2,3}*)


==> anc/p-geq-11-part-3.wl <==
(* ::Package:: *)

solve[l_List]:=Module[{u,r,v,temp},
	{u,r,v}=SmithDecomposition[Array[Coefficient[listB[[#1]],generalcomplement[listA,l][[#2]]]&,{6,6}]];
	temp=modone[Expand[u.(listB-{1/2,1/2,0,0,0,0}/.AssociationThread[Complement[listA,l],{0,0,0,0,0,0}])]];
	Print[{Diagonal[r],temp[[Flatten[Position[Diagonal[r],0]]]]}];temp[[Flatten[Position[Diagonal[r],0]]]]=0;
	temp=Map[modone[Expand[v.#]]&,Tuples[Map[linear[{temp[[#]],r[[#,#]]},{x1,x2,x3,x4,x5,x6}[[7-#]]]&,Range[6]]]];
	Map[listA/.AssociationThread[generalcomplement[listA,l],#]&,temp]];


(*1:{192,{a1,a2,a3,b1,b2,a1p}}*)
multipleorbits[orbits1[[1,1]]];solve[orbits1[[1,1]]];
choose1[l_List]:=Select[l,#[[1]]<=Min[#[[6]],modone[-#[[{1,6}]]]]&];
solve1[{a1_,a2_,a3_,b1_,b2_,a1p_}]:={double[{a1,a2,a3,b1,b2,1/2-a1-a2-a3-b1-b2,
	a1p,a1+a1p+a2+2a3+2b1+2b2,a1+a1p+a3+2b2,-a1-a1p-2a3-b1-2b2,-a1-a1p-b2,1/2-a1p-a2-a3-b1-b2}]};


(*2:{96,{a1,a2,a3,b1,b2,a3p}}*)
multipleorbits[orbits1[[2,1]]];solve[orbits1[[2,1]]];
choose2[l_List]:=Select[l,#[[1]]<=Min[#[[2]],modone[-#[[{1,2}]]]] &&
	#[[2]]<=modone[-#[[2]]]&];
solve2[{a1_,a2_,a3_,b1_,b2_,a3p_}]:={double[{a1,a2,a3,b1,b2,1/2-a1-a2-a3-b1-b2,
	-a1-a3+a3p-2b2,a2+a3+a3p+2b1,a3p,-a3-a3p-b1,a3-a3p+b2,1/2+a1-a2-a3p-b1+b2}]};


(*3:{192,{a1,a2,a3,b1,b2,b1p}}*)
multipleorbits[orbits1[[3,1]]];solve[orbits1[[3,1]]];
choose3[l_List]:=Select[l,#[[4]]<=Min[#[[6]],modone[-#[[{4,6}]]]]&];
solve3[{a1_,a2_,a3_,b1_,b2_,b1p_}]:={double[{a1,a2,a3,b1,b2,1/2-a1-a2-a3-b1-b2,
	-a1-2a3-b1-b1p-2b2,a2+b1-b1p,-a3-b1-b1p,b1p,2a3+b1+b1p+b2,1/2+a1-a2+a3+b1p+b2}]};


(*4:{32,{a1,a2,a3,b1,b2,b3p}}*)
multipleorbits[orbits1[[4,1]]];solve[orbits1[[4,1]]];
choose4[l_List]:=Select[l,#[[1]]<=Min[#[[{2,3,4,5,6}]],modone[-#[[{1,2,3,4,5,6}]]]] &&
	#[[2]]<=modone[-#[[3]]]&];
solve4[{a1_,a2_,a3_,b1_,b2_,b3p_}]:={double[{a1,a2,a3,b1,b2,1/2-a1-a2-a3-b1-b2,
	1/2-a2-a3-b1-b2-b3p,1/2+a1+a3+b1+b2-b3p,1/2+a1-a2-b1+b2-b3p,1/2-a1+a2-a3-b2+b3p,1/2-a1+a2+a3+b1+b3p,b3p}]};


(*5:{48,{a1,a2,a3,b1,a1p,a2p}}*)
multipleorbits[orbits2[[1,1]]];solve[orbits2[[1,1]]];
choose5[l_List]:=Select[l,#[[1]]<=Min[#[[5]],modone[-#[[{1,5}]]]] &&
	#[[2]]<=Min[#[[6]],modone[-#[[{2,6}]]]]&];
solve5[{a1_,a2_,a3_,b1_,a1p_,a2p_}]:=Module[{solution},
	{double[solution={a1,a2,a3,b1,1/2-a1/2-a1p/2-a2/2+a2p/2-a3-b1,-a1/2+a1p/2-a2/2-a2p/2,
	a1p,a2p,-a2+a2p-a3-2b1,a2-a2p+b1,1/2-a1/2-a1p/2+a2/2-a2p/2+a3+b1,a1/2-a1p/2-a2/2-a2p/2}],
	double[solution+{0,0,0,0,1/2,1/2,0,0,0,0,1/2,1/2}]}];


(*6:{24,{a1,a2,a3,b1,a1p,b1p}}*)
multipleorbits[orbits2[[2,1]]];solve[orbits2[[2,1]]];
choose6[l_List]:=Select[l,#[[1]]<=Min[#[[5]],modone[-#[[{1,5}]]]] &&
	#[[2]]<=Min[#[[3]],modone[-#[[{2,3}]]]] &&
	#[[3]]<=modone[-#[[3]]]&];
solve6[{a1_,a2_,a3_,b1_,a1p_,b1p_}]:=Module[{solution},
	{double[solution={a1,a2,a3,b1,1/2-a1/2-a1p/2-a3-b1/2-b1p/2,-a1/2+a1p/2-a2-b1/2+b1p/2,
	a1p,a2+b1-b1p,-a3-b1-b1p,b1p,1/2-a1/2-a1p/2+a3+b1/2+b1p/2,a1/2-a1p/2-a2-b1/2+b1p/2}],
	double[solution+{0,0,0,0,1/2,1/2,0,0,0,0,1/2,1/2}]}];


(*7:{24,{a1,a2,b1,b2,a1p,a2p}}*)
multipleorbits[orbits2[[3,1]]];solve[orbits2[[3,1]]];
choose7[l_List]:=Select[l,#[[1]]<=Min[#[[{2,5,6}]],modone[-#[[{1,2,5,6}]]]] &&
	#[[2]]<=Min[#[[6]],modone[-#[[{2,6}]]]]&];
solve7[{a1_,a2_,b1_,b2_,a1p_,a2p_}]:=Module[{solution},
	{double[solution={a1,a2,1/2-a1/2-a1p/2-a2/2+a2p/2-b1-b2,b1,b2,-a1/2+a1p/2-a2/2-a2p/2,
	a1p,a2p,1/2+a1/2+a1p/2-a2/2+a2p/2-b1+b2,a2-a2p+b1,-a1-a1p-b2,a1/2-a1p/2-a2/2-a2p/2}],
	double[solution+{0,0,1/2,0,0,1/2,0,0,1/2,0,0,1/2}]}];


(*8:{24,{a1,a2,b1,b2,a1p,b1p}}*)
multipleorbits[orbits2[[4,1]]];solve[orbits2[[4,1]]];
choose8[l_List]:=Select[l,#[[1]]<=Min[#[[{3,5,6}]],modone[-#[[{1,3,5,6}]]]] &&
	#[[3]]<=Min[#[[6]],modone[-#[[{3,6}]]]]&];
solve8[{a1_,a2_,b1_,b2_,a1p_,b1p_}]:=Module[{solution},
	{double[solution={a1,a2,1/2-a1/2-a1p/2-b1/2-b1p/2-b2,b1,b2,-a1/2+a1p/2-a2-b1/2+b1p/2,
	a1p,a2+b1-b1p,1/2+a1/2+a1p/2-b1/2-b1p/2+b2,b1p,-a1-a1p-b2,a1/2-a1p/2-a2-b1/2+b1p/2}],
	double[solution+{0,0,1/2,0,0,1/2,0,0,1/2,0,0,1/2}]}];


(*9:{2,{a1,a2,a3,a1p,a2p,a3p}}*)
multipleorbits[orbits4[[1,1]]];solve[orbits4[[1,1]]];
choose9[l_List]:=Select[l,#[[1]]<=Min[#[[{2,3,4,5,6}]],modone[-#[[{1,2,3,4,5,6}]]]] &&
	#[[2]]<=Min[#[[{3,5,6}]],modone[-#[[{2,3,5,6}]]]] &&
	#[[3]]<=Min[#[[6]],modone[-#[[{3,6}]]]]&];
solve9[{a1_,a2_,a3_,a1p_,a2p_,a3p_}]:=Module[{solution},
	{double[solution={a1,a2,a3,1/2-a2/2+a2p/2-a3/2-a3p/2,-a1/2-a1p/2-a3/2+a3p/2,-a1/2+a1p/2-a2/2-a2p/2,
	a1p,a2p,a3p,1/2+a2/2-a2p/2-a3/2-a3p/2,-a1/2-a1p/2+a3/2-a3p/2,a1/2-a1p/2-a2/2-a2p/2}],
	double[solution+{0,0,0,1/2,0,1/2,0,0,0,1/2,0,1/2}],
	double[solution+{0,0,0,1/2,1/2,0,0,0,0,1/2,1/2,0}],
	double[solution+{0,0,0,0,1/2,1/2,0,0,0,0,1/2,1/2}]}];


(*10:{32,{a1,a2,a3,b1,b2,b3}}*)
multipleorbits[orbits0[[1,1]]];solve[orbits0[[1,1]]]/.x1->x;
choose10[l_List]:=Select[l,#[[1]]<=Min[#[[{2,3,4,5,6}]],modone[-#[[{1,2,3,4,5,6}]]]] &&
	#[[2]]<=#[[3]]&];
solve10[{a1_,a2_,a3_,b1_,b2_,b3_}]:=If[modone[1/2+a1+a2+a3+b1+b2+b3]==0,
	{double[{a1,a2,a3,b1,b2,b3,
	a1+b3-x,-a2-b3-x,1/2+a1-a2-b1+b2-x,1/2-a1+a2-a3-b2+x,1/2-a1+a2+a3+b1+x,x}]},{}];


(*11:{24,{a1,a2,a3,b1,a2p,a3p}}*)
multipleorbits[orbits0[[2,1]]];solve[orbits0[[2,1]]]/.x1->x;
choose11[l_List]:=Select[l,#[[2]]<=Min[#[[{3,5,6}]],modone[-#[[{2,3,5,6}]]]] &&
	#[[1]]<=modone[-#[[1]]] &&
	#[[3]]<=#[[6]]&];
solve11[{a1_,a2_,a3_,b1_,a2p_,a3p_}]:=If[modone[-a2+a2p-a3-a3p-2b1]==0,
	{double[{a1,a2,a3,b1,1/2-a1+a2p-a3-b1+x,-a2-a2p-x,
	a1-a2-a2p-2x,a2p,a3p,-a3-a3p-b1,1/2-a1+a2p-a3p-b1+x,x}]},{}];


(*12:{48,{a1,a2,a3,b1,a2p,b1p}}*)
multipleorbits[orbits0[[3,1]]];solve[orbits0[[3,1]]]/.x1->x;
choose12[l_List]:=Select[l,#[[2]]<=Min[#[[5]],modone[-#[[{2,5}]]]] &&
	#[[1]]<=modone[-#[[1]]] &&
	#[[3]]<=modone[-#[[3]]]&];
solve12[{a1_,a2_,a3_,b1_,a2p_,b1p_}]:=If[modone[-a2+a2p-b1+b1p]==0,
	{double[{a1,a2,a3,b1,1/2-a1+a2p-a3-b1+x,-a2-a2p-x,
	a1-a2-a2p-2x,a2p,-a3-b1-b1p,b1p,1/2-a1+a2p+a3+b1p+x,x}]},{}];


(*13:{24,{a1,a2,b1,b2,a1p,b2p}}*)
multipleorbits[orbits0[[4,1]]];solve[orbits0[[4,1]]]/.x1->x;
choose13[l_List]:=Select[l,#[[1]]<=Min[#[[{4,5,6}]],modone[-#[[{1,4,5,6}]]]] &&
	#[[2]]<=modone[-#[[2]]] &&
	#[[4]]<=#[[6]]&];
solve13[{a1_,a2_,b1_,b2_,a1p_,b2p_}]:=If[modone[a1+a1p+b2+b2p]==0,
	{double[{a1,a2,1/2-a1p-a2-b1-b2-x,b1,b2,-a1+a1p+x,
	a1p,a1-a1p-a2-2x,1/2-a1p-a2-b1-b2p-x,2a1p+2a2+b1+b2+b2p+2x,b2p,x}]},{}];


(*14:{48,{a1,a2,b1,b3,a1p,a2p}}*)
multipleorbits[orbits0[[5,1]]];solve[orbits0[[5,1]]]/.x1->x;
choose14[l_List]:=Select[l,#[[1]]<=Min[#[[5]],modone[-#[[{1,5}]]]] &&
	#[[2]]<=#[[6]]&];
solve14[{a1_,a2_,b1_,b3_,a1p_,a2p_}]:=If[modone[a1-a1p+a2+a2p+2b3]==0,
	{double[{a1,a2,1/2+a1p-a2-b1-b3+x,b1,-a1-a1p-x,b3,
	a1p,a2p,1/2-a1-a2-b1-b3-x,a1-a1p+2a2+b1+2b3,x,-a2-a2p-b3}]},{}];


(*15:{24,{a1,a2,b1,b3,a1p,b1p}}*)
multipleorbits[orbits0[[6,1]]];solve[orbits0[[6,1]]]/.x1->x;
choose15[l_List]:=Select[l,#[[1]]<=Min[#[[{3,5,6}]],modone[-#[[{1,3,5,6}]]]] &&
	#[[3]]<=modone[-#[[6]]]&];
solve15[{a1_,a2_,b1_,b3_,a1p_,b1p_}]:=If[modone[-a1+a1p-2a2-b1+b1p-2b3]==0,
	{double[{a1,a2,1/2+a1p-a2-b1-b3+x,b1,-a1-a1p-x,b3,
	a1p,-a1+a1p-a2-2b3,1/2-a1p+a2-b1p+b3-x,b1p,x,a1-a1p+b3}]},{}];


(*16:{48,{a1,a2,b1,b3,a1p,b3p}}*)
multipleorbits[orbits0[[7,1]]];solve[orbits0[[7,1]]]/.x1->x;
choose16[l_List]:=Select[l,#[[1]]<=Min[#[[5]],modone[-#[[{1,5}]]]] &&
	#[[2]]<=modone[-#[[2]]]&];
solve16[{a1_,a2_,b1_,b3_,a1p_,b3p_}]:=If[modone[a1-a1p+b3-b3p]==0,
	{double[{a1,a2,1/2+a1p-a2-b1-b3+x,b1,-a1-a1p-x,b3,
	a1p,-a2-b3-b3p,1/2-a1-a2-b1-b3-x,a1-a1p+2a2+b1+2b3,x,b3p}]},{}];


(*17:{24,{a1,a2,b1,b3,a2p,b3p}}*)
multipleorbits[orbits0[[8,1]]];solve[orbits0[[8,1]]]/.x1->x;
choose17[l_List]:=Select[l,#[[2]]<=Min[#[[{4,5,6}]],modone[-#[[{2,4,5,6}]]]] &&
	#[[1]]<=modone[-#[[1]]]&];
solve17[{a1_,a2_,b1_,b3_,a2p_,b3p_}]:=If[modone[a2+a2p+b3+b3p]==0,
	{double[{a1,a2,1/2+a1+a2p-b1+b3+x,b1,-2a1-a2-a2p-2b3-x,b3,
	a1+b3-b3p,a2p,1/2-a1-a2-b1-b3-x,a2-a2p+b1,x,b3p}]},{}];


(*18:{12,{a1,a2,b1,a1p,a2p,b1p}}*)
multipleorbits[orbits0[[9,1]]];solve[orbits0[[9,1]]]/.x1->x;
choose18[l_List]:=Select[l,#[[1]]<=Min[#[[4]],modone[-#[[{1,4}]]]] &&
	#[[2]]<=Min[#[[5]],modone[-#[[{2,5}]]]] &&
	#[[3]]<=modone[-#[[6]]]&];
solve18[{a1_,a2_,b1_,a1p_,a2p_,b1p_}]:=Module[{solution},If[modone[-a2+a2p-b1+b1p]==0,
	{double[solution={a1,a2,1/2+a1/2+a1p/2-b1/2-b1p/2+x,b1,-a1-a1p-x,-a1/2+a1p/2-a2-b1/2+b1p/2,
	a1p,a2p,1/2-a1/2-a1p/2-b1/2-b1p/2-x,b1p,x,a1/2-a1p/2-a2p+b1/2-b1p/2}],
	double[solution+{0,0,1/2,0,0,1/2,0,0,1/2,0,0,1/2}]},{}]]


(*19:{6,{a1,a2,b3,a1p,a2p,b3p}}*)
multipleorbits[orbits0[[10,1]]];solve[orbits0[[10,1]]]/.{x1->x,x2->y};
choose19[l_List]:=Select[l,#[[1]]<=Min[#[[{2,4,5}]],modone[-#[[{1,2,4,5}]]]] &&
	#[[2]]<=Min[#[[5]],modone[-#[[{2,5}]]]]&];
solve19[{a1_,a2_,b3_,a1p_,a2p_,b3p_}]:=If[modone[{a2+a2p+b3+b3p,a1-a1p+b3-b3p}]=={0,0},
	{double[{a1,a2,1/2+a1+a2+b3+x-y,-a1+a1p-a2+a2p-b3+b3p+y,-a1-a1p-a2-a2p-b3-b3p-x,b3,
	a1p,a2p,1/2-a1p-a2p-b3p-x-y,y,x,b3p}]},{}];


==> anc/p-geq-11-part-4.wl <==
(* ::Package:: *)

aux[list_,orbits_,indices_]:=AllTrue[list,Subsets[#,{6}]\[Intersection]Flatten[orbits[[indices]],1]!={}&];

listA71=Select[listA7,Subsets[#,{6}]\[Intersection]det1!={}&];
	Select[Subsets[Range[4],{2}],aux[listA71,orbits1,#]&];(*answer={{1,3}}*)
listA72=Select[listA7,Subsets[#,{6}]\[Intersection]det1=={} && Subsets[#,{6}]\[Intersection](det2\[Union]det4)!={}&];
	Select[Subsets[Range[5,8],{2}],aux[listA72,orbits2,#-4]&];(*answer={{5,7},{5,8}}*)
listA70=Select[listA7,Subsets[#,{6}]\[Intersection](det1\[Union]det2\[Union]det4)=={}&];
	Select[Subsets[Range[10,19],{2}],aux[listA70,orbits0,#-9]&];
	(*answer={{11,14},{11,16},{12,14},{12,16},{14,19},{15,19},{16,19},{18,19}}*)

listA81=Select[listA8,Subsets[#,{6}]\[Intersection]det1!={}&];
	Select[Subsets[Range[4],{2}],aux[listA81,orbits1,#]&];(*answer={{1,2},{1,3},{2,3}}*)
listA82=Select[listA8,Subsets[#,{6}]\[Intersection]det1=={} && Subsets[#,{6}]\[Intersection](det2\[Union]det4)!={}&];
	Select[Subsets[Range[5,8],{2}],aux[listA82,orbits2,#-4]&];(*answer={{5,7},{5,8},{6,7},{6,8}}*)
listA80=Select[listA8,Subsets[#,{6}]\[Intersection](det1\[Union]det2\[Union]det4)=={}&];
	Select[Subsets[Range[10,19],{1}],aux[listA80,orbits0,#-9]&];(*answer={{14},{15},{16},{17},{18},{19}}*)

Select[Subsets[Range[4],{1}],aux[listA9,orbits1,#]&];(*answer={{1},{3}}*)


search[l_List]:=Module[{output1,output2,output3,code1,code2,code3,list1,list2,list3,list4},
	output1=output2=output3={};list1=Sort[modone[l]];list2=half[list1];
	list3=DeleteDuplicates[Subsets[Take[list2,UpTo[9]],{6}]];
	list4=DeleteDuplicates[Flatten[Array[Permute[modone[list3[[#1]]Tuples[{1,-1},6][[#2]]],
		SymmetricGroup[6]]&,{Length[list3],64}],2]];

	code1[function_,list_]:=Module[{solution},Do[solution=function[i];
		Do[If[generalsubsetq[j,list1] && R235[generalcomplement[j,list1]],AppendTo[output1,j]],{j,solution}],{i,list}]];

	code2[function_,list_]:=Module[{solution,xlist},Do[solution=Select[function[i],generalsubsetq[#,list1]&];
		Do[xlist=R235x[generalcomplement[j,list1]];If[xlist=={x},AppendTo[output2,j],
			output1=Join[output1,Map[modone[j/.x->#]&,xlist]]],{j,solution}],{i,list}]];

	code3[function_,list_]:=Do[output3=Join[output3,function[i]],{i,list}];

	If[Length[list2]>=9,code1[solve1,choose1[list4]]];

	If[Length[list2]==8,code1[solve1,choose1[list4]];code1[solve2,choose2[list4]];code1[solve6,choose6[list4]];
		code1[solve7,choose7[list4]];code2[solve15,choose15[list4]]];

	If[Length[list2]==7,code1[solve1,choose1[list4]];code1[solve3,choose3[list4]];code1[solve5,choose5[list4]];
		code1[solve7,choose7[list4]];code2[solve11,choose11[list4]];code2[solve14,choose14[list4]]];

	If[Length[list2]==6,code1[solve1,choose1[list4]];code1[solve2,choose2[list4]];code1[solve3,choose3[list4]];
		code1[solve4,choose4[list4]];code1[solve5,choose5[list4]];code1[solve6,choose6[list4]];
		code1[solve7,choose7[list4]];code1[solve8,choose8[list4]];code1[solve9,choose9[list4]];
		code2[solve10,choose10[list4]];code2[solve11,choose11[list4]];code2[solve12,choose12[list4]];
		code2[solve13,choose13[list4]];code2[solve14,choose14[list4]];code2[solve15,choose15[list4]];
		code2[solve16,choose16[list4]];code2[solve17,choose17[list4]];code2[solve18,choose18[list4]];
		code3[solve19,choose19[list4]]];

	If[Length[list2]<=5,Return[Style["Error!",24,Red]]];

	output1=Module[{temp,output},temp=output1;output={};
		While[temp!={},AppendTo[output,temp[[1]]];temp=Complement[temp,Permute[temp[[1]],symmetryA]]];output];
	output1=Union[Map[associates[solution[#]][[1]]&,output1]];{output1,output2,output3}];


==> anc/p-geq-11-part-5.wl <==
(* ::Package:: *)

w1={};w2={"R2"};w3={"R3"};w4={};w5={"R5"};w6={"(R5:R3)"};w7={"R7","(R5:2R3)"};w8={"(R7:R3)","(R5:3R3)"};
w9={"(R7:2R3)","(R5:4R3)"};w10={"(R7:R5)","(R7:3R3)"};w11={"R11","(R7:(R5:R3))","(R7:R5,R3)","(R7:4R3)"};
w12={"(R11:R3)","(R7:(R5:2R3))","(R7:(R5:R3),R3)","(R7:R5,2R3)","(R7:5R3)"};
w={w1,w2,w3,w4,w5,w6,w7,w8,w9,w10,w11,w12};


classify[l_List]:=Module[{list,output},list=Tally[l];output={};
	Do[If[i[[2]]==1,AppendTo[output,i[[1]]],AppendTo[output,StringJoin[ToString[i[[2]]],i[[1]]]]],{i,list}];output];


completelist[p_/;MemberQ[{23,19,17},p]]:=Module[{list,part1,part2,index},list={};index=1;
	Do[part1=Map[classify,Flatten[Map[Tuples[w[[#+2]]]&,IntegerPartitions[i]],1]];
		part2=Map[classify,Flatten[Map[Tuples[w[[#]]]&,IntegerPartitions[24-p-i]],1]];
		list=Join[list,Tuples[{part1,part2}]],{i,0,24-p}];
	Do[Print[StringJoin[ToString[p],IntegerString[index,10,3],": ",
		If[i[[1]]=={},"","("],"R",ToString[p],If[i[[1]]=={},"",":"],StringRiffle[i[[1]],","],If[i[[1]]=={},"",")"],
		If[i[[2]]=={},"","+"],StringRiffle[i[[2]],"+"]]];index++,{i,list}]];
completelist[23];completelist[19];completelist[17];


Select[powerlists[[6]],Count[#,1]>=9&];
	(*{{6,4,1,1,1,1,1,1,1,1,1,1,4},...,{4,5,1,1,1,1,1,1,1,1,1,1,5},...,{2,6,1,1,1,1,1,1,1,1,1,1,6},...}*)
win={w1,w2,w3,w4,w5,w6,w7,w8,w9,w10,w11,w12,{}};
wout={w1,w2,w3,w4,w5,w6,w7,w8,w9,w10,w11};

p13={};index=1;
Do[part1=Flatten[Map[Tuples[win[[#+2]]]&,IntegerPartitions[i]],1];
	part2=Flatten[Map[Tuples[wout[[#]]]&,IntegerPartitions[11-i]],1];
	p13=Join[p13,Tuples[{part1,part2}]],{i,0,11}];
p13=Select[p13,#[[2]]!={"R2"}&];

temp=Complement[Apply[Join,win],{"R2","R3","R5","(R5:2R3)","(R5:4R3)","R7","(R7:2R3)","(R7:4R3)","R11"}];
p13=Select[p13,(Length[Select[Tally[#[[1]]][[All,2]],OddQ]]<=1 && AllTrue[generalcount[#[[1]],temp],EvenQ]) ||
	!SubsetQ[{"R2","R3","R5","R7","R11"},#[[2]]]&];

temp=Complement[Apply[Join,wout],{"R2","R3","R5","R7","R11"}];
Do[p13=Select[p13,Length[#[[1]]]>=4 ||
	generalsubsetq[#[[1]],{"R5","R5"}] || generalsubsetq[#[[1]],{"(R5:R3)","(R5:R3)"}] ||
	generalsubsetq[#[[1]],{"(R5:2R3)","(R5:2R3)"}] || generalsubsetq[#[[1]],{"R7","R7"}] ||
	!generalsubsetq[{"R2","R3","R5","R7","R11",i},#[[2]]]&],{i,temp}];

Do[Print[StringJoin["13",IntegerString[index,10,3],": ",
	If[i[[1]]=={},"","("],"R13",If[i[[1]]=={},"",":"],StringRiffle[i[[1]],","],If[i[[1]]=={},"",")"],
	If[i[[2]]=={},"","+"],StringRiffle[i[[2]],"+"]]];index++,{i,Map[Map[classify,#]&,p13]}];


Select[powerlists[[5]],Count[#,1]>=7&];(*{{4,6,1,1,1,1,1,1,1,1,6},...}*)
win={w1,w2,w3,w4,w5,w6,w7,w8,w9,w10,Drop[w11,1],Drop[w12,1],{},{},{}};
wout={w1,w2,w3,w4,w5,w6,w7,w8,w9,w10,w11,w12,{}};

p11={};index=1;
Do[part1=Flatten[Map[Tuples[win[[#+2]]]&,IntegerPartitions[i]],1];
	part2=Flatten[Map[Tuples[wout[[#]]]&,IntegerPartitions[13-i]],1];
	p11=Join[p11,Tuples[{part1,part2}]],{i,0,13}];
p11=Select[p11,Length[#[[1]]]<=10 && #[[2]]!={"R2"}&];

temp=Complement[Apply[Join,win],{"R2","R3","R5","(R5:2R3)","(R5:4R3)","R7","(R7:2R3)","(R7:4R3)"}];
p11=Select[p11,(Length[Select[Tally[#[[1]]][[All,2]],OddQ]]<=1 && AllTrue[generalcount[#[[1]],temp],EvenQ]) ||
	!SubsetQ[{"R2","R3","R5","R7"},#[[2]]]&];

temp=Complement[Apply[Join,wout],{"R2","R3","R5","R7","R11","(R11:R3)"}];
Do[p11=Select[p11,Length[#[[1]]]>=4 ||
	generalsubsetq[#[[1]],{"(R5:2R3)","(R5:2R3)"}] || generalsubsetq[#[[1]],{"R7","R7"}] ||
	!generalsubsetq[{"R2","R3","R5","R7",i},#[[2]]]&],{i,temp}];

Do[Print[StringJoin["11",IntegerString[index,10,3],": ",
	If[i[[1]]=={},"","("],"R11",If[i[[1]]=={},"",":"],StringRiffle[i[[1]],","],If[i[[1]]=={},"",")"],
	If[i[[2]]=={},"","+"],StringRiffle[i[[2]],"+"]]];index++,{i,Map[Map[classify,#]&,p11]}];


==> anc/p-geq-11-part-6.wl <==
(* ::Package:: *)

Print["23001: (R23:R3): ",eliminate[{22,2}]];


Print["19001: R19+R5: ",eliminate[{19,0},{5,0}]];
Print["19002: R19+R3+R2: ",eliminate[{19,0,0},{1,1,1},{2,0,0}]];
Print["19003: (R19:R3)+2R2: ",eliminate[{18,1,1},{2,0,0},{2,0,0}]];
Print["19004: (R19:2R3)+R3: ",eliminate[{17,2,2},{1,1,1}]];
Print["19005: (R19:R5)+R2: ",eliminate[{18,4},{1,1}]];
Print["19006: (R19:3R3)+R2: ",eliminate[{16,6},{1,1}]];
Print["19007: (R19:R7): ",eliminate[{18,6}]];
Print["19008: (R19:(R5:2R3)): ",eliminate[{22,2}]];
Print["19009: (R19:(R5,R3),R3): ",{}];(*unstable under complex conjugation*)
Print["19010: (R19:R5,2R3): ",eliminate[{16,8}]];
Print["19011: (R19,5R3): ",eliminate[{14,10}]];


Print["17001: R17+R7: ",eliminate[{17,0},{7,0}]];
Print["17002: R17+(R5:2R3): ",eliminate[{17,0,0},{3,2,2}]];
Print["17003: R17+R5+R2: ",eliminate[{17,0},{5,0},{1,1}]];
Print["17004: R17+R3+2R2: ",eliminate[{17,0},{3,0},{1,1},{1,1}]];
Print["17005: (R17:R3)+(R5:R3): ",eliminate[{16,1,1},{4,1,1}]];
Print["17006: (R17:R3)+2R3: ",eliminate[{16,2},{3,0},{3,0}]];
Print["17007: (R17:R3)+3R2: ",eliminate[{16,2},{1,1},{1,1},{1,1}]];
Print["17008: (R17:2R3)+R5: ",eliminate[{15,2,2},{5,0,0}]];
Print["17009: (R17:2R3)+R3+R2: ",eliminate[{15,4},{3,0},{1,1}]];
Print["17010: (R17:R5)+2R2: ",eliminate[{16,4},{1,1},{1,1}]];
Print["17011: (R17:3R3)+2R2: ",eliminate[{14,6},{1,1},{1,1}]];
Print["17012: (R17:(R5:R3))+R3: ",{}];(*unstable under complex conjugation*)
Print["17013: (R17:R5,R3)+R3: ",{}];(*unstable under complex conjugation*)
Print["17014: (R17:4R3)+R3: ",eliminate[{13,8},{3,0}]];
Print["17015: (R17:R7)+R2: ",eliminate[{16,6},{1,1}]];
Print["17016: (R17:(R5:2R3))+R2: ",eliminate[{20,2},{1,1}]];
Print["17017: (R17:(R5:R3),R3)+R2: ",{}];(*unstable under complex conjugation*)
Print["17018: (R17:R5,2R3)+R2: ",eliminate[{14,8},{1,1}]];
Print["17019: (R17:5R3)+R2: ",eliminate[{12,10},{1,1}]];
Print["17020: (R17:(R7:2R3)): ",eliminate[{20,2,2}]];
Print["17021: (R17:(R5:4R3)): ",eliminate[{24,0}]];
Print["17022: (R17:(R7,R3),R3): ",{}];(*unstable under complex conjugation*)
Print["17023: (R17:(R5:3R3),R3): ",{}];(*unstable under complex conjugation*)
Print["17024: (R17:R7,2R3): ",eliminate[{14,10}]];
Print["17025: (R17:(R5:2R3),2R3): ",eliminate[{18,6}]];
Print["17026: (R17:(R5:R3),R5): ",{}];(*unstable under complex conjugation*)
Print["17027: (R17:(R5:R3),3R3): ",{}];(*unstable under complex conjugation*)
Print["17028: (R17:2R5,R3): ",eliminate[{14,10}]];
Print["17029: (R17:R5,4R3): ",eliminate[{20,1,1,1,1}]];
Print["17030: (R17:7R3): ",eliminate[{10,14}]];


==> anc/p-geq-11-part-7.wl <==
(* ::Package:: *)

Print["13001: R13+R7+2R2: ",eliminate[{13,0},{7,0},{1,1},{1,1}]];
Print["13002: R13+(R5:2R3)+2R2: ",eliminate[{13,0},{3,4},{1,1},{1,1}]];
Print["13003: R13+R5+2R3: ",eliminate[{13,0},{5,0},{3,0},{3,0}]];
Print["13004: R13+R5+3R2: ",eliminate[{13,0},{5,0},{1,1},{1,1},{1,1}]];
Print["13005: R13+3R3+R2: ",eliminate[{13,0,0},{1,1,1},{1,1,1},{1,1,1},{2,0,0}]];
Print["13006: R13+R3+4R2: ",Red];


Print["13007: (R13:R3)+(R5:R3)+2R2: ",eliminate[{12,2},{4,2},{1,1},{1,1}]];
Print["13008: (R13:R3)+2R5: ",Red];
Print["13009: (R13:R3)+2R3+2R2: ",Red];
Print["13010: (R13:R3)+5R2: ",Red];


Print["13011: (R13:2R3)+R5+2R2: ",eliminate[{11,4},{5,0},{1,1},{1,1}]];
Print["13012: (R13:2R3)+3R3: ",Red];
Print["13013: (R13:2R3)+R3+3R2: ",eliminate[{11,4},{3,0},{1,1},{1,1},{1,1}]];


Print["13014: (R13:R5)+2R3+R2: ",eliminate[{16,0,0},{1,1,1},{1,1,1},{2,0,0}]];
Print["13015: (R13:R5)+4R2: ",Red];
Print["13016: (R13:3R3)+2R3+R2: ",Red];
Print["13017: (R13:3R3)+4R2: ",Red];


Print["13018: (R13:4R3)+R7: ",eliminate[{9,8},{7,0}]];
Print["13019: (R13:4R3)+(R5:2R3): ",eliminate[{17,0,0,0,0},{1,2,1,1,2}]\[Union]eliminate[{17,0,0,0,0},{1,1,2,2,1}]];
Print["13020: (R13:4R3)+R5+R2: ",eliminate[{9,8},{5,0},{1,1}]];
Print["13021: (R13:4R3)+R3+2R2: ",eliminate[{9,8},{3,0},{1,1},{1,1}]];


Print["13022: (R13:R7)+2R3: ",eliminate[{18,0,0},{1,1,1},{1,1,1}]];
Print["13023: (R13:R7)+3R2: ",eliminate[{12,6},{1,1},{1,1},{1,1}]];
Print["13024: (R13:(R5:2R3))+2R3: ",eliminate[{16,2},{3,0},{3,0}]];
Print["13025: (R13:(R5:2R3))+3R2: ",eliminate[{16,2},{1,1},{1,1},{1,1}]];
Print["13026: (R13:R5,2R3)+2R3: ",eliminate[{10,8},{3,0},{3,0}]];
Print["13027: (R13:R5,2R3)+3R2: ",eliminate[{10,8},{1,1},{1,1},{1,1}]];
Print["13028: (R13:5R3)+(R5:R3): ",eliminate[{18,0,0,0,0},{2,1,1,1,1}]];
Print["13029: (R13:5R3)+2R3: ",eliminate[{8,10},{3,0},{3,0}]];
Print["13030: (R13:5R3)+3R2: ",eliminate[{8,10},{1,1},{1,1},{1,1}]];


Print["13031: (R13:2R5)+R5: ",eliminate[{11,8},{5,0}]];
Print["13032: (R13:2R5)+R3+R2: ",eliminate[{19,0,0},{1,1,1},{2,0,0}]];
Print["13033: (R13:6R3)+R5: ",eliminate[{19,0,0,0,0},{1,1,1,1,1}]];
Print["13034: (R13:6R3)+R3+R2: ",eliminate[{7,12},{3,0},{1,1}]];


Print["13035: (R13:(R7:2R3))+2R2: ",eliminate[{16,4},{1,1},{1,1}]];
Print["13036: (R13:(R5:4R3))+2R2: ",eliminate[{20,0},{1,1},{1,1}]];
Print["13037: (R13:R7,2R3)+2R2: ",eliminate[{14,1,1,1,1,1,1},{2,0,0,0,0,0,0},{2,0,0,0,0,0,0}]];
Print["13038: (R13:(R5:2R3),2R3)+2R2: ",eliminate[{14,6},{1,1},{1,1}]];
Print["13039: (R13:2R5,R3)+2R2: ",eliminate[{18,1,1},{2,0,0},{2,0,0}]];
Print["13040: (R13:R5,4R3)+2R2: ",eliminate[{8,12},{1,1},{1,1}]];
Print["13041: (R13:7R3)+2R2: ",eliminate[{6,14},{1,1},{1,1}]];


Print["13042: (R13:2(R5:R3))+R3: ",eliminate[{19,2},{3,0}]\[Union]eliminate[{15,6},{3,0}]];
Print["13043: (R13:2R5,2R3)+R3: ",eliminate[{17,2,2},{1,1,1}]];
Print["13044: (R13:8R3)+R3: ",eliminate[{5,16},{3,0}]];


Print["13045: (R13:(R7:2R3),4R3): ",eliminate[{16,2,1,1,1,1,2}]\[Union]eliminate[{16,1,2,1,1,2,1}]\[Union]eliminate[{16,1,1,2,2,1,1}]];
Print["13046: (R13:(R5:4R3),4R3): ",eliminate[{16,8}]];
Print["13047: (R13:2R7,R3): ",eliminate[{10,14}]];
Print["13048: (R13:2(R5:2R3),R3): ",eliminate[{18,6}]\[Union]eliminate[{16,8}]];
Print["13049: (R13:R7,2R5): ",eliminate[{10,14}]];
Print["13050: (R13:(R5:2R3),2R5): ",eliminate[{14,10}]];
Print["13051: (R13:R7,6R3): ",eliminate[{6,18}]];
Print["13052: (R13:(R5:2R3),6R3): ",eliminate[{10,14}]];
Print["13053: (R13:2(R5:R3),R5): ",eliminate[{18,6}]\[Union]eliminate[{14,10}]];
Print["13054: (R13:2(R5:R3),3R3): ",eliminate[{16,2,2,2,2}]\[Union]eliminate[{14,3,2,2,3}]\[Union]eliminate[{14,2,3,3,2}]];
Print["13055: (R13:3R5,2R3): ",eliminate[{8,16}]];
Print["13056: (R13:2R5,5R3): ",eliminate[{6,18}]];
Print["13057: (R13:R5,8R3): ",eliminate[{20,1,1,1,1}]];
Print["13058: (R13:11R3): ",eliminate[{2,22}]];


==> anc/p-geq-11-part-8.wl <==
(* ::Package:: *)

Print["11001: 2R11+R2: ",{}];(*reduced to the 12R2 case*)
Print["11002: R11+(R7:2R3)+2R2: ",eliminate[{11,0},{5,4},{1,1},{1,1}]];
Print["11003: R11+(R5:4R3)+2R2: ",eliminate[{11,0},{1,8},{1,1},{1,1}]];
Print["11004: R11+(R5:2R3)+(R5:R3): ",eliminate[{11,0,0},{3,2,2},{4,1,1}]];
Print["11005: R11+R7+2R3: ",eliminate[{11,0},{7,0},{3,0},{3,0}]];
Print["11006: R11+(R5:2R3)+2R3: ",eliminate[{1,1,1,1,1,1,1,1,1,1,1},{7,0,0,0,0,0,0,0,0,0,0},{3,0,0,0,0,0,0,0,0,0,0},
	{3,0,0,0,0,0,0,0,0,0,0}]];
Print["11007: R11+R7+3R2: ",eliminate[{11,0},{7,0},{1,1},{1,1},{1,1}]];
Print["11008: R11+(R5:2R3)+3R2: ",eliminate[{11,0},{3,4},{1,1},{1,1},{1,1}]];
Print["11009: R11+(R5:R3)+R3+2R2: ",eliminate[{11,0,0,0,0}+{2,1,1,1,1}+{3,0,0,0,0},{2,0,0,0,0},{2,0,0,0,0}]];
Print["11010: R11+2R5+R3: ",Red];
Print["11011: R11+R5+2R3+R2: ",eliminate[{11,0,0},{5,0,0},{1,1,1},{1,1,1},{2,0,0}]];
Print["11012: R11+R5+4R2: ",Red];
Print["11013: R11+3R3+2R2: ",Red];
Print["11014: R11+R3+5R2: ",Red];


Print["11015: 2(R11:R3): ",eliminate[{10,1,1},{10,1,1}]];
Print["11016: (R11:R3)+(R7:R3)+2R2: ",eliminate[{10,2},{6,2},{1,1},{1,1}]];
Print["11017: (R11:R3)+(R5:3R3)+2R2: ",eliminate[{10,2},{2,6},{1,1},{1,1}]];
Print["11018: (R11:R3)+2(R5:R3): ",eliminate[{2,1,1,1,1,1,1,1,1,1,1},{6,0,0,0,0,0,0,0,0,0,0},{6,0,0,0,0,0,0,0,0,0,0}]];
Print["11019: (R11:R3)+(R5:R3)+2R3: ",eliminate[{2,1,1,1,1,1,1,1,1,1,1},{6,0,0,0,0,0,0,0,0,0,0},{3,0,0,0,0,0,0,0,0,0,0},
	{3,0,0,0,0,0,0,0,0,0,0}]];
Print["11020: (R11:R3)+(R5:R3)+3R2: ",eliminate[{10,2},{4,2},{1,1},{1,1},{1,1}]];
Print["11021: (R11:R3)+2R5+R2: ",Red];
Print["11022: (R11:R3)+R5+R3+2R2: ",eliminate[{12,0,0,0,0},{1,1,1,1,1},{3,0,0,0,0},{2,0,0,0,0},{2,0,0,0,0}]];
Print["11023: (R11:R3)+4R3: ",Red];
Print["11024: (R11:R3)+2R3+3R2: ",Red];
Print["11025: (R11:R3)+6R2: ",Red];


Print["11026: (R11:2R3)+R11: ",eliminate[{9,2,2},{11,0,0}]];
Print["11027: (R11:2R3)+R7+2R2: ",eliminate[{9,4},{7,0},{1,1},{1,1}]];
Print["11028: (R11:2R3)+(R5:2R3)+2R2: ",eliminate[{9,4},{3,4},{1,1},{1,1}]];
Print["11029: (R11:2R3)+R5+2R3: ",Red];
Print["11030: (R11:2R3)+R5+3R2: ",eliminate[{13,0,0,0,0},{1,1,1,1,1},{2,0,0,0,0},{2,0,0,0,0},{2,0,0,0,0}]];
Print["11031: (R11:2R3)+3R3+R2: ",Red];
Print["11032: (R11:2R3)+R3+4R2: ",Red];


Print["11033: (R11:R5)+(R5:R3)+2R2: ",eliminate[{10,4},{4,2},{1,1},{1,1}]];
Print["11034: (R11:R5)+2R5: ",Red];
Print["11035: (R11:R5)+2R3+2R2: ",Red];
Print["11036: (R11:R5)+5R2: ",Red];
Print["11037: (R11:3R3)+(R5:R3)+2R2: ",eliminate[{14,0,0,0,0},{2,1,1,1,1},{2,0,0,0,0},{2,0,0,0,0}]];
Print["11038: (R11:3R3)+2R5: ",Red];
Print["11039: (R11:3R3)+2R3+2R2: ",Red];
Print["11040: (R11:3R3)+5R2: ",Red];


Print["11041: (R11:4R3)+(R7:2R3): ",eliminate[{15,0,0,0,0,0,0},{1,2,1,1,1,1,2}]\[Union]eliminate[{15,0,0,0,0,0,0},{1,1,2,1,1,2,1}]\[Union]
	eliminate[{15,0,0,0,0,0,0},{1,1,1,2,2,1,1}]];
Print["11042: (R11:4R3)+(R5:4R3): ",eliminate[{7,8},{1,8}]];
Print["11043: (R11:4R3)+R7+R2: ",eliminate[{7,8},{7,0},{1,1}]];
Print["11044: (R11:4R3)+(R5:2R3)+R2: ",eliminate[{15,0,0,0,0},{1,2,1,1,2},{2,0,0,0,0}]\[Union]
	eliminate[{15,0,0,0,0},{1,1,2,2,1},{2,0,0,0,0}]];
Print["11045: (R11:4R3)+(R5:R3)+R3: ",eliminate[{15,0,0,0,0},{2,1,1,1,1},{3,0,0,0,0}]];
Print["11046: (R11:4R3)+R5+2R2: ",eliminate[{7,8},{5,0},{1,1},{1,1}]];
Print["11047: (R11:4R3)+3R3: ",eliminate[{7,8},{3,0},{3,0},{3,0}]];
Print["11048: (R11:4R3)+R3+3R2: ",eliminate[{7,8},{3,0},{1,1},{1,1},{1,1}]];


Print["11049: (R11:R7)+2R3+R2: ",eliminate[{16,0,0},{1,1,1},{1,1,1},{2,0,0}]];
Print["11050: (R11:R7)+4R2: ",Red];
Print["11051: (R11:(R5:2R3))+2R3+R2: ",eliminate[{6,1,1,1,1,1,1,1,1,1,1}+{2,0,0,0,0,0,0,0,0,0,0},{3,0,0,0,0,0,0,0,0,0,0},
	{3,0,0,0,0,0,0,0,0,0,0}]];
Print["11052: (R11:(R5:2R3))+4R2: ",Red];
Print["11053: (R11:R5,2R3)+2R3+R2: ",Red];
Print["11054: (R11:R5,2R3)+4R2: ",Red];
Print["11055: (R11:5R3)+(R7:R3): ",eliminate[{16,0,0,0,0,0,0},{2,1,1,1,1,1,1}]];
Print["11056: (R11:5R3)+(R5:3R3): ",eliminate[{16,0,0,0,0},{2,2,1,1,2}]\[Union]eliminate[{16,0,0,0,0},{2,1,2,2,1}]];
Print["11057: (R11:5R3)+(R5:R3)+R2: ",eliminate[{6,10},{4,2},{1,1}]];
Print["11058: (R11:5R3)+R5+R3: ",eliminate[{6,10},{5,0},{3,0}]];
Print["11059: (R11:5R3)+2R3+R2: ",Red];
Print["11060: (R11:5R3)+4R2: ",Red];


Print["11061: (R11:2R5)+R3+2R2: ",eliminate[{9,8},{3,0},{1,1},{1,1}]];
Print["11062: (R11:R5,3R3)+(R5:2R3): ",{}];(*unstable under complex conjugation*)
Print["11063: (R11:6R3)+R7: ",eliminate[{17,0,0,0,0,0,0},{1,1,1,1,1,1,1}]];
Print["11064: (R11:6R3)+(R5:2R3): ",eliminate[{5,12},{3,4}]];
Print["11065: (R11:6R3)+R5+R2: ",eliminate[{5,12},{5,0},{1,1}]];
Print["11066: (R11:6R3)+R3+2R2: ",eliminate[{5,12},{3,0},{1,1},{1,1}]];


Print["11067: (R11:(R7:2R3))+2R3: ",eliminate[{10,2,1,1,1,1,2},{3,0,0,0,0,0,0},{3,0,0,0,0,0,0}]\[Union]
	eliminate[{10,1,2,1,1,2,1},{3,0,0,0,0,0,0},{3,0,0,0,0,0,0}]\[Union]eliminate[{10,1,1,2,2,1,1},{3,0,0,0,0,0,0},{3,0,0,0,0,0,0}]];
Print["11068: (R11:(R7:2R3))+3R2: ",eliminate[{14,4},{1,1},{1,1},{1,1}]];
Print["11069: (R11:(R5:4R3))+2R3: ",eliminate[{18,0},{3,0},{3,0}]];
Print["11070: (R11:(R5:4R3))+3R2: ",eliminate[{18,0},{1,1},{1,1},{1,1}]];
Print["11071: (R11:R7,2R3)+2R3: ",eliminate[{8,10},{3,0},{3,0}]];
Print["11072: (R11:R7,2R3)+3R2: ",eliminate[{8,10},{1,1},{1,1},{1,1}]];
Print["11073: (R11:(R5:2R3),2R3)+2R3: ",Red];
Print["11074: (R11:(R5:2R3),2R3)+3R2: ",eliminate[{12,6},{1,1},{1,1},{1,1}]];
Print["11075: (R11:(R5:R3),3R3)+(R5:R3): ",{}];(*unstable under complex conjugation*)
Print["11076: (R11:2R5,R3)+2R3: ",eliminate[{8,10},{3,0},{3,0}]];
Print["11077: (R11:2R5,R3)+3R2: ",eliminate[{8,10},{1,1},{1,1},{1,1}]];
Print["11078: (R11:R5,4R3)+(R5:R3): ",eliminate[{6,12},{4,2}]];
Print["11079: (R11:R5,4R3)+2R3: ",Red];
Print["11080: (R11:R5,4R3)+3R2: ",eliminate[{6,12},{1,1},{1,1},{1,1}]];
Print["11081: (R11:7R3)+(R5:R3): ",eliminate[{4,14},{4,2}]];
Print["11082: (R11:7R3)+2R3: ",Red];
Print["11083: (R11:7R3)+3R2: ",eliminate[{4,14},{1,1},{1,1},{1,1}]];


Print["11084: (R11:2R5,2R3)+R5: ",eliminate[{15,2,2},{5,0,0}]];
Print["11085: (R11:2R5,2R3)+R3+R2: ",eliminate[{7,12},{3,0},{1,1}]];
Print["11086: (R11:8R3)+R5: ",eliminate[{3,16},{5,0}]];
Print["11087: (R11:8R3)+R3+R2: ",Red];


Print["11088: (R11:(R7:4R3))+2R2: ",eliminate[{10,1,1,1,1,1,1,1,1,1,1},{2,0,0,0,0,0,0,0,0,0,0},{2,0,0,0,0,0,0,0,0,0,0}]];
Print["11089: (R11:(R7:2R3),2R3)+2R2: ",eliminate[{12,8},{1,1},{1,1}]];
Print["11090: (R11:(R5:4R3),2R3)+2R2: ",eliminate[{16,4},{1,1},{1,1}]];
Print["11091: (R11:R7,4R3)+2R2: ",eliminate[{6,14},{1,1},{1,1}]];
Print["11092: (R11:(R5:2R3),4R3)+2R2: ",Red];
Print["11093: (R11:2(R5:R3),R3)+2R2: ",eliminate[{16,4},{1,1},{1,1}]\[Union]eliminate[{12,8},{1,1},{1,1}]];
Print["11094: (R11:3R5)+2R2: ",eliminate[{8,12},{1,1},{1,1}]];
Print["11095: (R11:2R5,3R3)+2R2: ",eliminate[{6,14},{1,1},{1,1}]];
Print["11096: (R11:R5,6R3)+2R2: ",eliminate[{4,16},{1,1},{1,1}]];
Print["11097: (R11:9R3)+2R2: ",Red];


Print["11098: (R11:2R7)+R3: ",eliminate[{21,0,0},{1,1,1}]];
Print["11099: (R11:2(R5:2R3))+R3: ",Red];
Print["11100: (R11:2(R5:R3),2R3)+R3: ",eliminate[{15,6},{3,0}]\[Union]eliminate[{11,10},{3,0}]];
Print["11101: (R11:2R5,4R3)+R3: ",eliminate[{5,16},{3,0}]];
Print["11102: (R11:10R3)+R3: ",eliminate[{1,10,10},{1,1,1}]];


Print["11103: (R11:(R7:4R3),4R3): ",eliminate[{14,10}]];
Print["11104: (R11:(R7:2R3),6R3): ",eliminate[{8,16}]];
Print["11105: (R11:(R5:4R3),6R3): ",eliminate[{16,2,2,2,2}]];
Print["11106: (R11:2R7,R5): ",eliminate[{8,16}]];
Print["11107: (R11:2(R5:2R3),R5): ",eliminate[{16,8}]\[Union]eliminate[{14,10}]];
Print["11108: (R11:2R7,3R3): ",eliminate[{6,18}]];
Print["11109: (R11:2(R5:2R3),3R3): ",eliminate[{14,10}]\[Union]eliminate[{14,3,2,2,3}]\[Union]eliminate[{14,2,3,3,2}]];
Print["11110: (R11:R7,2R5,2R3): ",eliminate[{6,18}]];
Print["11111: (R11:(R5:2R3),2R5,2R3): ",eliminate[{10,14}]];
Print["11112: (R11:R7,8R3): ",eliminate[{2,22}]];
Print["11113: (R11:(R5:2R3),8R3): ",eliminate[{6,18}]];
Print["11114: (R11:2(R5:R3),R5,2R3): ",eliminate[{14,10}]\[Union]eliminate[{10,14}]];
Print["11115: (R11:2(R5:R3),5R3): ",eliminate[{16,2,2,2,2}]\[Union]eliminate[{14,3,2,2,3}]\[Union]eliminate[{14,2,3,3,2}]];
Print["11116: (R11:4R5,R3): ",eliminate[{6,18}]];
Print["11117: (R11:3R5,4R3): ",Red];
Print["11118: (R11:2R5,7R3): ",eliminate[{2,22}]];


==> anc/p-geq-11-part-9.wl <==
(* ::Package:: *)

(*13006: R13+R3+4R2*)
search[Range[13]/13]
(*{1/78,1/26,17/39,7/39,35/78,17/26},{1/78,2/39,19/26,3/26,23/78,19/39},{1/78,5/39,21/26,1/26,17/78,19/39}*)


(*13008: (R13:R3)+2R5*)(*13009: (R13:R3)+2R3+2R2*)(*13010: (R13:R3)+5R2*)
search[Join[{1,5}/6,Range[12]/13]]
(*{1/78,1/26,8/39,3/26,14/39,49/78},{1/78,1/26,32/39,2/39,1/6,19/26}*)


(*13012: (R13:2R3)+3R3*)
search[Join[{0},double[Join[{1,5}/6+1/13,{2,3,4,5,6}/13]]]]
(*{1/78,2/39,19/26,1/39,3/26,59/78},{1/78,2/39,19/26,3/26,23/78,19/39},{1/78,3/26,17/39,1/39,23/78,17/26},
{1/78,5/39,21/26,1/26,17/78,19/39}*)


(*13015: (R13:R5)+4R2*)
search[Join[{1,3,7,9}/10,Range[12]/13]]


(*13016: (R13:3R3)+2R3+R2*)(*13017: (R13:3R3)+4R2*)
search[Join[{1,5}/6,double[Join[{1,5}/6+1/13,{2,3,4,5,6}/13]]]]


(*11010: R11+2R5+R3*)(*11012: R11+R5+4R2*)(*11013: R11+3R3+2R2*)(*11014: R11+R3+5R2*)
search[Join[Range[11]/11,Range[3]/3]]
search[Join[Range[11]/11,Range[5]/5]]


(*11021: (R11:R3)+2R5+R2*)(*11023: (R11:R3)+4R3*)(*11024: (R11:R3)+2R3+3R2*)(*11025: (R11:R3)+6R2*)
search[Join[{1,5}/6,Range[10]/11]]
(*{1/132,3/44,19/33,1/22,10/33,35/66},{1/132,4/33,27/44,1/22,23/66,16/33}*)


(*11029: (R11:2R3)+R5+2R3*)(*11031: (R11:2R3)+3R3+R2*)(*11032: (R11:2R3)+R3+4R2*)
search[Join[{0},double[Join[{1,5}/6+1/11,{2,3,4,5}/11]]]]
(*{1/66,2/33,9/22,1/33,5/44,5/12}*)


(*11034: (R11:R5)+2R5*)(*11035: (R11:R5)+2R3+2R2*)(*11036: (R11:R5)+5R2*)
search[Join[{1,3,7,9}/10,Range[10]/11]]
(*{1/110,1/22,13/55,3/110,9/55,13/22}*)


(*11038: (R11:3R3)+2R5*)(*11039: (R11:3R3)+2R3+2R2*)(*11040: (R11:3R3)+5R2*)
search[Join[{1,5}/6,double[Join[{1,5}/6+1/11,{2,3,4,5}/11]]]]


(*11050: (R11:R7)+4R2*)
search[Join[{1,3,5,9,11,13}/14,Range[10]/11]]


(*11052: (R11:(R5:2R3))+4R2*)
search[Join[{1,9}/10,{1,2}/3+1/5,{1,2}/3+4/5,Range[10]/11]]


(*11053: (R11:R5,2R3)+2R3+R2*)(*11054: (R11:R5,2R3)+4R2*)
search[Join[{1,3,7,9}/10,double[Join[{1,5}/6+1/11,{2,3,4,5}/11]]]]


(*11059: (R11:5R3)+2R3+R2*)(*11060: (R11:5R3)+4R2*)
search[Join[{1,5}/6,double[Join[{1,5}/6+1/11,{1,5}/6+2/11,{3,4,5}/11]]]]
search[Join[{1,5}/6,double[Join[{1,5}/6+1/11,{1,5}/6+3/11,{2,4,5}/11]]]]


(*11073: (R11:(R5:2R3),2R3)+2R3*)
search[Join[{1,9}/10,{1,2}/3+1/5,{1,2}/3+4/5,double[Join[{1,5}/6+1/11,{2,3,4,5}/11]]]]


(*11079: (R11:R5,4R3)+2R3*)
search[Join[{1,3,7,9}/10,double[Join[{1,5}/6+1/11,{1,5}/6+2/11,{3,4,5}/11]]]]
search[Join[{1,3,7,9}/10,double[Join[{1,5}/6+1/11,{1,5}/6+3/11,{2,4,5}/11]]]]


(*11082: (R11:7R3)+2R3*)
search[Join[{1,5}/6,double[Join[{1,5}/6+1/11,{1,5}/6+2/11,{1,5}/6+3/11,{4,5}/11]]]]
(*{1/66,1/33,5/22,1/22,7/66,23/33},{1/66,1/33,7/22,3/22,23/66,25/33},{1/66,1/33,29/66,2/33,7/66,7/22},
{1/66,1/22,7/33,3/22,13/33,41/66},{1/66,1/22,14/33,5/33,29/66,15/22}*)
search[Join[{1,5}/6,double[Join[{1,5}/6+1/11,{1,5}/6+2/11,{1,5}/6+4/11,{3,5}/11]]]]
(*{1/66,1/33,1/6,1/33,5/66,17/22},{1/66,1/33,9/22,3/22,17/66,19/33},{1/66,1/22,10/33,1/22,4/33,23/66},
{1/66,1/22,13/33,1/22,7/33,53/66},{1/66,2/33,7/22,1/33,3/22,37/66}*)


(*11087: (R11:8R3)+R3+R2*)
search[Join[{0},double[Join[{1,5}/6+1/11,{1,5}/6+2/11,{1,5}/6+3/11,{1,5}/6+4/11,{5}/11]]]]


(*11092: (R11:(R5:2R3),4R3)+2R2*)
search[Join[{1,9}/10,{1,2}/3+1/5,{1,2}/3+4/5,double[Join[{1,5}/6+1/11,{1,5}/6+2/11,{3,4,5}/11]]]]
search[Join[{1,9}/10,{1,2}/3+1/5,{1,2}/3+4/5,double[Join[{1,5}/6+1/11,{1,5}/6+3/11,{2,4,5}/11]]]]


(*11097: (R11:9R3)+2R2*)
search[Join[{1,5}/6,double[Join[{1,5}/6+1/11,{1,5}/6+2/11,{1,5}/6+3/11,{1,5}/6+4/11,{5}/11]]]]
(*{1/66,1/33,5/22,1/22,7/66,23/33},{1/66,1/33,7/22,3/22,23/66,25/33},{1/66,1/33,9/22,3/22,17/66,19/33},
{1/66,1/33,29/66,2/33,7/66,7/22},{1/66,1/22,7/33,3/22,13/33,41/66},{1/66,1/22,14/33,5/33,29/66,15/22},
{1/66,2/33,7/22,1/33,3/22,37/66}*)


(*11099: (R11:2(R5:2R3))+R3*)
search[Join[{0},double[Join[Delete[R5minus2R3v1-R5minus2R3v1[[1]]+1/2,1]+1/11,{2,3,4,5}/11]]]]
search[Join[{0},double[Join[Delete[R5minus2R3v1-R5minus2R3v1[[2]]+1/2,2]+1/11,{2,3,4,5}/11]]]]
search[Join[{0},double[Join[Delete[R5minus2R3v1-R5minus2R3v1[[4]]+1/2,4]+1/11,{2,3,4,5}/11]]]]


(*11117: (R11:3R5,4R3)*)
search[Join[{1,3,7,9}/10,double[Join[{1,3,7,9}/10+1/11,{1,5}/6+2/11,{1,5}/6+3/11,{4,5}/11]]]]
search[Join[{1,3,7,9}/10,double[Join[{1,3,7,9}/10+1/11,{1,5}/6+2/11,{1,5}/6+4/11,{3,5}/11]]]]
search[Join[{1,3,7,9}/10,double[Join[{1,3,7,9}/10+1/11,{1,5}/6+2/11,{1,5}/6+5/11,{3,4}/11]]]]
search[Join[{1,3,7,9}/10,double[Join[{1,3,7,9}/10+1/11,{1,5}/6+3/11,{1,5}/6+4/11,{2,5}/11]]]]
search[Join[{1,3,7,9}/10,double[Join[{1,3,7,9}/10+1/11,{1,5}/6+3/11,{1,5}/6+5/11,{2,4}/11]]]]
search[Join[{1,3,7,9}/10,double[Join[{1,3,7,9}/10+1/11,{1,5}/6+4/11,{1,5}/6+5/11,{2,3}/11]]]]


Union[{{1/78,1/26,17/39,7/39,35/78,17/26},{1/78,2/39,19/26,3/26,23/78,19/39},{1/78,5/39,21/26,1/26,17/78,19/39},
{1/78,1/26,8/39,3/26,14/39,49/78},{1/78,1/26,32/39,2/39,1/6,19/26},{1/78,2/39,19/26,1/39,3/26,59/78},
{1/78,2/39,19/26,3/26,23/78,19/39},{1/78,3/26,17/39,1/39,23/78,17/26},{1/78,5/39,21/26,1/26,17/78,19/39},
{1/132,3/44,19/33,1/22,10/33,35/66},{1/132,4/33,27/44,1/22,23/66,16/33},{1/66,2/33,9/22,1/33,5/44,5/12},
{1/110,1/22,13/55,3/110,9/55,13/22},{1/66,1/33,5/22,1/22,7/66,23/33},{1/66,1/33,7/22,3/22,23/66,25/33},
{1/66,1/33,29/66,2/33,7/66,7/22},{1/66,1/22,7/33,3/22,13/33,41/66},{1/66,1/22,14/33,5/33,29/66,15/22},
{1/66,1/33,1/6,1/33,5/66,17/22},{1/66,1/33,9/22,3/22,17/66,19/33},{1/66,1/22,10/33,1/22,4/33,23/66},
{1/66,1/22,13/33,1/22,7/33,53/66},{1/66,2/33,7/22,1/33,3/22,37/66},{1/66,1/33,5/22,1/22,7/66,23/33},
{1/66,1/33,7/22,3/22,23/66,25/33},{1/66,1/33,9/22,3/22,17/66,19/33},{1/66,1/33,29/66,2/33,7/66,7/22},
{1/66,1/22,7/33,3/22,13/33,41/66},{1/66,1/22,14/33,5/33,29/66,15/22},{1/66,2/33,7/22,1/33,3/22,37/66}}](*21 solutions*)


==> anc/p-leq-7-part-1.wl <==
(* ::Package:: *)

separate[l_List/;Total[l]==12]:=Module[{elements,temp,output,separate1,separate2,separate3,separate4},
	output={};elements=GroupElements[symmetryB];
	separate1[list_,n_]:=Map[{#,Complement[list,#]}&,Subsets[list,{n}]];
	separate2[list_,n_]:=Map[Join[Drop[list,-1],#]&,separate1[list[[-1]],n]];
	separate3[list_,n_]:=Union[Map[Sort,Flatten[Map[separate2[#,n]&,list],1]]];
	temp=Fold[separate3,{{Range[12]}},Drop[Sort[l],-1]];
	separate4[list_]:=Map[Sort[Map[Sort,PermutationReplace[list,#]]]&,elements];
	While[temp!={},AppendTo[output,temp[[1]]];temp=Complement[temp,separate4[temp[[1]]]]];output];


rotation[var_,l_List]:=Tuples[Join[{{var+l[[1]]}},Map[double[{#}]&,var+Drop[l,1]]]];
permutationA[l_List]:=Permute[l,SymmetricGroup[Length[l]]];
	permutationA[p_/;Positive[p] && PrimeQ[p]]:=permutationA[Range[p-1]/p];
permutationB[l_List]:=Flatten[Map[Tuples,Permute[Map[Union[double[{#}]]&,l],SymmetricGroup[Length[l]]]],1];
maxabs[l_List]:=If[MemberQ[l,0],Infinity,Max[Abs[l]]];
nondegenerate[l_List]:=!MemberQ[l,0] && DuplicateFreeQ[l[[{1,2,3}]]] && DuplicateFreeQ[l[[{4,5,6}]]];


smithstep1[l1_List,l2_List,n_]:=Module[{function},
	function[l_List]:=Module[{list,u,r,v},list=listB-{1/2,1/2,0,0,0,0}/.AssociationThread[listA,l];
		{u,r,v}=SmithDecomposition[Array[Coefficient[list[[#1]],{x1,x2,x3,x4,x5,x6}[[#2]]]&,{6,n}]];
		{l,u,Diagonal[r],v,list/.AssociationThread[{x1,x2,x3,x4,x5,x6},{0,0,0,0,0,0}]}];
	Map[function[Permute[#[[2]],FindPermutation[#[[1]],Range[12]]]]&,
		Tuples[{Map[Flatten,separate[l1]],Map[Flatten,Tuples[l2]]}]]];

smithstep2[l1_List,l2_List,d_]:=Module[{function},
	function[l_List]:=Module[{list,temp,n},
		list=l[[1]]/.AssociationThread[Take[{c1,c2,c3,c4,c5,c6,c7,c8,c9,c10,c11,c12},Length[l[[2]]]],l[[2]]];
		n=Length[list[[3]]];If[Drop[modone[list[[2]]],n]!=ConstantArray[0,6-n],Return[{}]];
		temp=Map[list[[4]].#&,Tuples[Map[linear[list[[{2,3},#]],{y1,y2,y3,y4,y5,y6}[[n+1-#]]]&,Range[n]]]];
		temp=Select[Map[solution[list[[1]]/.AssociationThread[Take[{x1,x2,x3,x4,x5,x6},n],#]]&,temp],nondegenerate]];
	Apply[Union,Map[function,Tuples[{Map[{#[[1]],#[[2]].#[[5]],#[[3]],#[[4]]}&,Select[l1,maxabs[#[[3]]]>=d&]],
		Map[Flatten,Tuples[l2]]}]]]];

smithstep3[l1_List,l2_List,d_]:=representatives[Select[smithstep2[l1,l2,d],!R23[expansion[#]]&]];


temp=smithstep1[{2,2,2,2,2,2},{rotation[x1,{0,c1}],rotation[x2,{0,c2}],rotation[x3,{0,c3}],rotation[x4,{0,c4}],
	rotation[x5,{0,c5}],rotation[x6,{0,c6}]},6];
temp=smithstep2[temp,{permutationA[2],permutationA[2],permutationA[2],permutationA[2],permutationA[2],permutationA[2]},1];
P12R2=representatives[Select[temp,!AllTrue[#,NumberQ]&]];
Z12R2=representatives[Select[temp,AllTrue[#,NumberQ]&]];


temp=smithstep1[{1,2,2,2,2,3},{{c1},rotation[x1,{0,c2}],rotation[x2,{0,c3}],rotation[x3,{0,c4}],rotation[x4,{0,c5}],
	rotation[x5,{0,c6,c7}]},5];
temp=smithstep2[temp,{{1/4},permutationA[2],permutationA[2],permutationA[2],permutationA[2],permutationA[3]},1];
P9R22R3=representatives[Select[temp,!AllTrue[#,NumberQ]&]];
Z9R22R3=representatives[Select[temp,AllTrue[#,NumberQ]&]];


temp=smithstep1[{2,2,2,3,3},{rotation[x1,{0,c1}],rotation[x2,{0,c2}],rotation[x3,{0,c3}],rotation[x4,{0,c4,c5}],
	rotation[x5,{0,c6,c7}]},5];
temp=smithstep2[temp,{permutationA[2],permutationA[2],permutationA[2],permutationA[3],permutationA[3]},1];
P6R24R3=representatives[Select[temp,!AllTrue[#,NumberQ]&]];
Z6R24R3=representatives[Select[temp,AllTrue[#,NumberQ]&]];


temp=smithstep1[{1,2,3,3,3},{{c1},rotation[x1,{0,c2}],rotation[x2,{0,c3,c4}],rotation[x3,{0,c5,c6}],
	rotation[x4,{0,c7,c8}]},4];
temp=smithstep2[temp,{{1/4},permutationA[2],permutationA[3],permutationA[3],permutationA[3]},1];
P3R26R3=representatives[Select[temp,!AllTrue[#,NumberQ]&]];
Z3R26R3=representatives[Select[temp,AllTrue[#,NumberQ]&]];


temp=smithstep1[{3,3,3,3},{rotation[x1,{0,c1,c2}],rotation[x2,{0,c3,c4}],rotation[x3,{0,c5,c6}],rotation[x4,{0,c7,c8}]},4];
temp=smithstep2[temp,{permutationA[3],permutationA[3],permutationA[3],permutationA[3]},1];
P8R3=representatives[Select[temp,!AllTrue[#,NumberQ]&]];
Z8R3=representatives[Select[temp,AllTrue[#,NumberQ]&]];


positivecandidates=Map[associates,Union[P12R2,P9R22R3,P6R24R3,P3R26R3,P8R3]];
zerocandidates=Map[associates,Union[Z12R2,Z9R22R3,Z6R24R3,Z3R26R3,Z8R3]];


(*{x,y,z,x,y,z},{1/2,x,-x,1/2,y,-y},{x,1/2+y,1/2-y,y,1/2+x,1/2-x},{x,y,1/2-x+y,2x,2y,1/2+y}*)
family1[l_List]:=modone[Expand[{l[[1]]-l[[4]],l[[2]]-l[[5]],l[[3]]-l[[6]]}]]==={0,0,0};
family2[l_List]:=modone[Expand[{l[[1]],l[[2]]+l[[3]],l[[4]],l[[5]]+l[[6]]}]]==={1/2,0,1/2,0};
family3[l_List]:=modone[Expand[{l[[1]]-l[[5]],l[[1]]+l[[6]],l[[4]]-l[[2]],l[[4]]+l[[3]]}]]==={1/2,1/2,1/2,1/2};
family4[l_List]:=modone[Expand[{l[[3]]+l[[1]]-l[[2]],l[[4]]-2l[[1]],l[[5]]-2l[[2]],l[[6]]-l[[2]]}]]==={1/2,0,0,1/2};
positivecandidates=Select[positivecandidates,NoneTrue[#,family1[#] || family2[#] || family3[#] || family4[#]&]&];
zerocandidates=Select[zerocandidates,NoneTrue[#,family1[#] || family2[#] || family3[#] || family4[#]&]&];


reorder[l_List]:=SortBy[l,{Apply[LCM,Denominator[const[#]]],
	Map[{Negative[#[[2]]],Abs[#[[2]]],Negative[#[[1]]],Abs[#[[1]]]}&,CoefficientList[#,x,2]]}&];
positivecandidates=Map[#/.y1->x/Apply[GCD,Coefficient[Select[#,MemberQ[Coefficient[#,y1,1],
	Apply[GCD,Coefficient[#,y1,1]]]&,1][[1]],y1,1]]&,positivecandidates];
positivecandidates=reorder[DeleteDuplicates[Map[Function[list,reorder[Select[Flatten[Map[modone[Expand[list/.x->#]]&,
	double[x+Range[12]/12]],1],MemberQ[#,x]&]][[1]]],positivecandidates]]];
(*{{x,3x,1/2+4x,4x,12x,1/2+6x},{1/6,1/3,x,1/2+x,1/3,-2x},{1/6,x,1/6+x,1/3+x,3x,1/3+2x},
	{1/6,x,1/6+x,1/2+x,2x,1/2+3x},{1/6,x,1/6+x,1/2+x,4x,1/2+2x},{1/6,x,1/2+x,1/2,1/6+x,1/2+3x},
	{1/6,x,2x,1/6+x,5/6+2x,1/2+3x},{1/6,x,2x,1/6+x,2/3+4x,1/3+2x},{1/6,x,2x,1/3+2x,3x,6x},
	{1/6,x,1/6+2x,1/3+x,2x,1/3+4x},{1/6,x,1/3+2x,1/3+x,2x,1/2+3x},{1/6,x,3x,1/6+x,5/6+3x,1/3+2x},
	{1/6,x,3x,1/2+x,1/6+2x,1/3+4x},{1/6,x,4x,1/3+x,5/6+4x,1/2+2x},{1/6,x,-x,1/3+x,1/6+x,2/3+2x},
	{1/6,x,1/2-x,1/6+x,x,1/2+3x},{1/6,x,2/3-x,1/6+x,5/6,1/6-x},{1/6,x,2/3-x,1/6+2x,2x,1/3+4x},
	{1/6,x,-2x,1/3+x,1/6+x,1/2+3x},{1/6,x,2/3-2x,1/2+x,5/6,1/2-3x},{1/6,1/3+2x,1/2+3x,x,3x,1/3+4x},
	{1/6,1/3+2x,1/2+4x,x,3x,1/2+4x},{1/6,1/2+2x,2/3+2x,x,4x,1/2+3x},{1/6,1/2+2x,1/2+6x,x,1/6+3x,2/3+4x},
	{1/3,x,5/6+2x,1/3,4x,1/2+x},{1/3,x,-x,1/3,1/6+x,2/3-2x},{1/3,x,5/6-x,1/3,5/6+2x,1/3-4x},
	{1/2,x,1/6-x,1/2,1/6+x,1/2-3x},{x,2x,3x,1/6+x,1/2+3x,2/3+2x},{x,1/6+2x,1/2+3x,5/6+2x,1/2+6x,1/2+3x},
	{x,1/6+2x,4x,5/6+x,1/3+4x,1/2+2x},{x,1/6+2x,2/3+5x,5/6+x,1/2+6x,1/2+2x},{x,1/3+2x,3x,5/6+x,1/6+2x,1/3+4x},
	{x,3x,9x,1/6+x,1/2+4x,2/3+3x},{x,1/2+3x,4x,1/6+2x,2/3+4x,1/2+6x},{x,4x,1/3+5x,1/6+x,1/2+6x,2/3+4x},
	{1/12,1/4,5/6,x,1/2,-x},{1/12,x,5/12+x,1/6+x,3x,1/3+2x},{1/12,x,5/12+x,2/3+x,1/3+2x,2/3+4x},
	{1/12,x,5/12+x,1/3+2x,6x,1/2+3x},{1/12,1/3+2x,3/4+2x,x,3x,1/2+4x}}*)
zerocandidates=Module[{list},list=Apply[Union,Map[modone[positivecandidates/.x->#]&,
	Apply[Union,Map[Range[#]/#&,Union[Map[Apply[LCM,Denominator[#[[1]]]]&,zerocandidates]]]]]];
	Union[Select[zerocandidates,#\[Intersection]list=={}&][[All,1]]]];(*133 solutions*)


==> anc/p-leq-7-part-2.wl <==
(* ::Package:: *)

evenpart[l_List]:=generalcomplement[l,Select[Tally[l],OddQ[#[[2]]]&][[All,1]]];
p57A=Select[DeleteDuplicatesBy[Flatten[Map[Tuples[w[[#]]]&,IntegerPartitions[24,All,{2,3,5,6,7,8,9,10}]],1],Sort],
	!SubsetQ[{"R2","R3"},#] && !MemberQ[{{},{"R2","R2"},{"R3","R3"}},evenpart[#]]&];
p57B=Array[{#,StringRiffle[classify[p57A[[#]]],"+"]}&,Length[p57A]];
Column[GatherBy[p57B,evenpart[p57A[[#[[1]]]]]&],Frame->All];


win={w1,w2,w3,w4,w5,w6,Drop[w7,1],Drop[w8,1],Drop[w9,1],{},{}};
Column[Map[Map[classify,Flatten[Map[Tuples[win[[#+2]]]&,IntegerPartitions[#,6]],1]]&,{9,7,6,5,4}],Frame->All];
(*stable under conjugation*)
(*w16,(R7:(R5:4R3),2R3),(R7:(R5:2R3),4R3),(R7:2(R5:R3),R3),(R7:3R5),(R7:2R5,3R3),(4,2,2,2,2,2,2),(2,3,2,2,2,2,3)*)
(*w14,(R7:(R5:4R3)),(R7:(R5:2R3),2R3),(R7:2R5,R3),(R7:R5,4R3)*)
(*w13,(R7:2R5),(R7:6R3)*)
(*w12,(R7:(R5:2R3)),(R7:R5,2R3),(R7:5R3)*)
(*w11,(R7:4R3)*)


stableq[l_List]:=Sort[modone[l]]==Sort[modone[-l]];
pairs[l1_List,l2_List,n_]:=Select[Tuples[{Range[n/4],Range[n-1]}/n],stableq[Join[l1+#[[1]],l2+#[[2]]]] &&
	If[l1==l2,Total[#]!=1,True]&];

pairs[R5minusR3,R5minusR3,60];
pairs[R5minusR3,R5minus2R3v1,60];(*answer={{1/10,7/10}}*)
pairs[R5minusR3,R5minus3R3v1,60];(*answer={{1/5,3/5}}*)
pairs[R5minus2R3v1,R5minus2R3v1,60];
pairs[R5minus2R3v1,R5minus2R3v2,60];
pairs[R5minus2R3v1,R5minus4R3,60];(*answer={{1/5,2/5}}*)
pairs[R5minus3R3v1,R5minus3R3v1,60];
pairs[R5minus3R3v1,R5minus3R3v2,60];
pairs[R7minusR3,R7minusR3,84];

Sort[modone[Join[R5minusR3+1/10,R5minus2R3v1+7/10]]]==Sort[modone[Join[Range[5]/5+1/2,R5minus3R3v2+1/2]]];(*answer=True*)
Sort[modone[Join[R5minusR3+1/5,R5minus3R3v1+3/5]]]==Sort[modone[Join[Range[5]/5,R5minus4R3]]];(*answer=True*)
Sort[modone[Join[R5minus2R3v1+1/5,R5minus4R3+2/5]]]==Sort[modone[Join[R5minus3R3v1,R5minus3R3v2]]];(*answer=True*)


R5permutation=Select[permutationA[5],#[[1]]==1/5&];
R5minusR3permutation=Select[permutationA[R5minusR3],
	Position[#,1/6][[1,1]]<Position[#,5/6][[1,1]] &&
	Position[#,1/5][[1,1]]<Position[#,2/5][[1,1]] &&
	Position[#,1/5][[1,1]]<Position[#,3/5][[1,1]] &&
	Position[#,1/5][[1,1]]<Position[#,4/5][[1,1]]&];
R5minus2R3permutation=Select[permutationA[R5minus2R3v1],
	Position[#,1/30][[1,1]]<Position[#,11/30][[1,1]] &&
	Position[#,1/30][[1,1]]<Position[#,19/30][[1,1]] &&
	Position[#,1/30][[1,1]]<Position[#,29/30][[1,1]]&];
R5minus3R3permutation=Select[permutationA[R5minus3R3v1],
	Position[#,1/30][[1,1]]<Position[#,11/30][[1,1]] &&
	Position[#,1/30][[1,1]]<Position[#,19/30][[1,1]] &&
	Position[#,1/30][[1,1]]<Position[#,29/30][[1,1]]&];
R7permutation=Select[permutationA[7],#[[1]]==1/7&];
R7minusR3permutation=Select[permutationA[R7minusR3],
	Position[#,1/6][[1,1]]<Position[#,5/6][[1,1]] &&
	Position[#,1/7][[1,1]]<Position[#,2/7][[1,1]] &&
	Position[#,1/7][[1,1]]<Position[#,3/7][[1,1]] &&
	Position[#,1/7][[1,1]]<Position[#,4/7][[1,1]] &&
	Position[#,1/7][[1,1]]<Position[#,5/7][[1,1]] &&
	Position[#,1/7][[1,1]]<Position[#,6/7][[1,1]]&];


==> anc/p-leq-7-part-3.wl <==
(* ::Package:: *)

(*{1,2(R7:R5)+2R2}*)
(*{2,2(R7:3R3)+2R2}*)
temp=smithstep1[{2,10},{rotation[x1,{0,c1}],rotation[x2,{c2,c3,c4,c5,c6,c7,c8,c9,c10,c11}]},2];
Sort[Tally[temp[[All,3]]]](*answer={{{1,0},34},{{1,2},3962},{{1,4},94},{{1,6},6}}*)
Sort[Tally[Map[#[[4]].{0,y1}&,Select[temp,#[[3]]=={1,0}&]]]]
	(*answer={{{-3y1,y1},1},{{-y1,y1},16},{{y1,y1},16},{{3y1,y1},1}}*)
search[double[Join[{1,3,7,9}/10,Range[6]/7]]]
search[double[R7minus3R3v1]]


(*{3,(R7:R5)+2R7},{5,(R7:3R3)+2R7},{58,(R7:R3)+2R7+R2},{60,(R5:3R3)+2R7+R2},{82,3R7+R3},{83,2R7+(R5:2R3)+R3},
	{91,2R7+R5+R3+R2}*)
eliminate[{8,0,0,0,0,0,0},{1,1,1,1,1,1,1},{1,1,1,1,1,1,1},{2,0,0,0,0,0,0}]
eliminate[{1,1,1,1,1,1,1},{1,1,1,1,1,1,1},{7,0,0,0,0,0,0},{3,0,0,0,0,0,0}]
eliminate[{1,1,1,1,1,1,1},{1,1,1,1,1,1,1},{5,0,0,0,0,0,0}+{3,0,0,0,0,0,0}+{2,0,0,0,0,0,0}]


(*{4,(R7:R5)+2(R5:2R3)},{6,(R7:3R3)+2(R5:2R3)},{59,(R7:R3)+2(R5:2R3)+R2},{61,(R5:3R3)+2(R5:2R3)+R2},{84,R7+2(R5:2R3)+R3},
	{85,3(R5:2R3)+R3},{92,2(R5:2R3)+R5+R3+R2}*)
eliminate[{4,1,1,1,1,1,1},{7,0,0,0,0,0,0},{7,0,0,0,0,0,0}]
eliminate[{2,2,1,1,1,1,2},{7,0,0,0,0,0,0},{7,0,0,0,0,0,0}]
eliminate[{2,1,1,1,1,1,1},{7,0,0,0,0,0,0},{7,0,0,0,0,0,0},{2,0,0,0,0,0,0}]
eliminate[{1,1,1,1,1,1,1},{7,0,0,0,0,0,0},{7,0,0,0,0,0,0},{3,0,0,0,0,0,0}]


(*{7,(R7:R5)+2(R5:R3)+R2},{8,(R7:3R3)+2(R5:R3)+R2},{29,(R7:2R3)+2(R5:R3)+R3},{30,(R5:4R3)+2(R5:R3)+R3},{99,R7+2(R5:R3)+R5},
	{100,(R5:2R3)+2(R5:R3)+R5},{101,R7+2(R5:R3)+R3+R2},{102,(R5:2R3)+2(R5:R3)+R3+R2}*)
eliminate[{4,1,1,1,1,1,1},{6,0,0,0,0,0,0},{6,0,0,0,0,0,0},{2,0,0,0,0,0,0}]
eliminate[{10,0,0,0,0}+{2,0,0,0,0},{2,1,1,1,1},{2,1,1,1,1}]
eliminate[{9,0,0,0,0},{2,1,1,1,1},{2,1,1,1,1},{3,0,0,0,0}]
search[Join[double[R5minusR3],R5minus4R3,Range[3]/3]]
eliminate[{1,1,1,1,1,1,1},{6,0,0,0,0,0,0},{6,0,0,0,0,0,0},{5,0,0,0,0,0,0}]
search[Join[double[R5minusR3],R5minus2R3v1,Range[5]/5]]
eliminate[{1,1,1,1,1,1,1},{6,0,0,0,0,0,0},{6,0,0,0,0,0,0},{3,0,0,0,0,0,0},{2,0,0,0,0,0,0}]
search[Join[double[R5minusR3],R5minus2R3v1,Range[3]/3,{1,3}/4]]


(*{9,(R7:R5)+(R5:R3)+4R2},{10,(R7:3R3)+(R5:R3)+4R2},{25,(R7:2R3)+R7+4R2},{26,(R7:2R3)+(R5:2R3)+4R2},{27,(R5:4R3)+R7+4R2},
	{28,(R5:4R3)+(R5:2R3)+4R2},{37,(R7:2R3)+R5+5R2},{38,(R5:4R3)+R5+5R2},{56,(R7:R3)+(R5:3R3)+4R2},{68,(R7:R3)+(R5:R3)+5R2},
	{69,(R5:3R3)+(R5:R3)+5R2},{74,(R7:R3)+R5+R3+4R2},{75,(R5:3R3)+R5+R3+4R2},{97,R7+(R5:2R3)+5R2},{103,R7+(R5:R3)+R3+4R2},
	{104,(R5:2R3)+(R5:R3)+R3+4R2},{133,(R5:R3)+R5+R3+5R2}*)
search[Join[{1,3,7,9}/10,Range[6]/7,R5minusR3+1/2]]
search[Join[R7minus3R3v1,R5minusR3]]
search[Join[R7minus2R3v1,Range[7]/7]]
(*{1/42,1/14,8/21,1/14,5/28,11/28},{1/42,2/21,11/14,1/14,5/28,11/28},{1/28,3/28,9/14,1/21,3/14,5/6}*)
search[Join[R7minus2R3v1,R5minus2R3v1]]
(*{1/70,1/20,13/28,2/35,4/21,8/15}*)
search[Join[R5minus4R3,Range[7]/7]]
search[Join[R5minus4R3,R5minus2R3v1]]
(*{1/30,1/15,3/10,1/30,1/10,13/15},{1/30,1/10,11/15,1/15,3/20,5/12}*)
search[Join[R7minus2R3v1,Range[5]/5]]
search[Join[R5minus4R3,Range[5]/5]]
(*{1/40,1/15,7/24,3/40,5/24,8/15},{1/40,1/15,7/24,1/10,11/40,23/40},{1/30,1/10,11/15,1/10,7/30,8/15},
{1/30,1/3,7/10,1/10,1/3,13/30}*)
search[Join[R7minusR3,R5minus3R3v1]]
search[Join[R7minusR3,R5minusR3]]
search[Join[R5minus3R3v1,R5minusR3]]
(*{1/30,1/10,11/15,1/10,1/6,4/15}*)
search[Join[Range[7]/7,R5minus2R3v1]]


(*{11,(R7:R5)+2R5+2R2},{12,(R7:3R3)+2R5+2R2},{72,(R7:R3)+2R5+3R2},{73,(R5:3R3)+2R5+3R2},{107,R7+2R5+R3+2R2},
	{108,(R5:2R3)+2R5+R3+2R2},{140,3R5+R3+3R2}*)
temp1=smithstep1[{2,5,5},{rotation[x1,{0,c1}],rotation[x2,{0,c2,c3,c4,c5}],{{c6,c7,c8,c9,c10}}},2];
temp2=smithstep1[{2,5,5},{rotation[x1,{0,c1}],{{c2,c3,c4,c5,c6}},rotation[x2,{0,c7,c8,c9,c10}]},2];
Sort[Tally[Map[maxabs,temp1[[All,3]]]]](*answer={{1,2419},{3,13}}*)
Sort[Tally[Map[maxabs,temp2[[All,3]]]]](*answer={{1,2423},{3,9}}*)
smithstep3[temp1,{permutationA[2],R5permutation,Join[permutationB[{1/6,1/7+1/6,1/7+5/6,2/7,3/7}],
	permutationB[{1/6,1/7,2/7,3/7,1/4}],permutationB[{0,1/7,2/7,3/7,1/3}]]},2]
smithstep3[temp2,{permutationA[2],Join[permutationB[{1/6,1/7+1/6,1/7+5/6,2/7,3/7}],permutationB[{1/6,1/7,2/7,3/7,1/4}],
	permutationB[{0,1/7,2/7,3/7,1/3}]],R5permutation},2]


(*{13,(R7:R5)+4R3+R2},{14,(R7:3R3)+4R3+R2},{39,(R7:2R3)+5R3},{40,(R5:4R3)+5R3},{109,R7+R5+4R3},{110,(R5:2R3)+R5+4R3},
	{115,R7+5R3+R2},{116,(R5:2R3)+5R3+R2}*)
(*{17,(R7:R5)+7R2},{18,(R7:3R3)+7R2},{43,(R7:2R3)+R3+6R2},{44,(R5:4R3)+R3+6R2},{113,R7+R5+6R2},{114,(R5:2R3)+R5+6R2},
	{119,R7+R3+7R2},{120,(R5:2R3)+R3+7R2}*)
search[Join[{1,3,7,9}/10,Range[6]/7,{1,3}/4]]
search[Join[R7minus3R3v1,{1,3}/4]]
search[Join[Range[7]/7,Range[5]/5]]
search[Join[Range[7]/7,Range[3]/3,{1,3}/4]]
(*{1/84,1/21,11/28,2/21,9/28,47/84},{1/84,5/42,17/28,1/14,5/21,13/42}*)

temp=smithstep1[{3,3,6},{rotation[x1,{0,c1,c2}],rotation[x2,{0,c3,c4}],{{c5,c6,c7,c8,c9,c10}}},2];
smithstep3[temp,{permutationA[3],permutationA[3],permutationB[{0,1/7+1/6,1/7+5/6,2/7,3/7,1/3}]},6]
smithstep3[temp,{permutationA[3],permutationA[3],Join[permutationB[{0,1/5+1/6,1/5+5/6,2/5+1/6,2/5+5/6,1/3}],
	permutationB[{0,1/5+1/6,1/5+5/6,2/5,1/5,2/5}],permutationB[{0,1/5+1/6,1/5+5/6,2/5,1/3,1/4}]]},8]

temp=smithstep1[{2,2,2,6},{rotation[x1,{0,c1}],rotation[x2,{0,c2}],rotation[x3,{0,c3}],{{c4,c5,c6,c7,c8,c9}}},3];
smithstep3[temp,{permutationA[2],permutationA[2],permutationA[2],permutationB[{0,1/7+1/6,1/7+5/6,2/7,3/7,1/3}]},6]
smithstep3[temp,{permutationA[2],permutationA[2],permutationA[2],Join[permutationB[{0,1/5+1/6,1/5+5/6,2/5+1/6,2/5+5/6,1/3}],
	permutationB[{0,1/5+1/6,1/5+5/6,2/5,1/5,2/5}],permutationB[{0,1/5+1/6,1/5+5/6,2/5,1/3,1/4}]]},8]


(*{15,(R7:R5)+2R3+4R2},{16,(R7:3R3)+2R3+4R2},{78,(R7:R3)+2R3+5R2},{79,(R5:3R3)+2R3+5R2},{117,R7+3R3+4R2},
	{118,(R5:2R3)+3R3+4R2},{145,R5+3R3+5R2}*)
temp=smithstep1[{2,2,3,5},{rotation[x1,{0,c1}],rotation[x2,{0,c2}],rotation[x3,{0,c3,c4}],{{c5,c6,c7,c8,c9}}},3];
smithstep3[temp,{permutationA[2],permutationA[2],permutationA[3],Join[permutationB[{1/10,3/10,1/7,2/7,3/7}],
	permutationB[{1/6,1/7+1/6,1/7+5/6,2/7,3/7}],permutationB[{1/6,1/7,2/7,3/7,1/4}],permutationB[{0,1/7,2/7,3/7,1/3}]]},3]
(*{1/126,1/28,17/36,11/126,5/18,10/21}*)
smithstep3[temp,{permutationA[2],permutationA[2],permutationA[3],Join[permutationB[{1/6,1/5+1/6,1/5+5/6,2/5,1/4}],
	permutationB[{0,1/5+1/6,1/5+5/6,2/5,1/3}],permutationB[{0,1/5,2/5,1/3,1/4}]]},8]


(*{19,2(R7:2R3)+(R5:R3)}*)
(*{20,2(R5:4R3)+(R5:R3)}*)
eliminate[{9,0,0,0,0},{9,0,0,0,0},{2,1,1,1,1}]


(*{21,2(R7:2R3)+2R3}*)
(*{22,2(R5:4R3)+2R3}*)
temp=smithstep1[{3,9},{rotation[x1,{0,c1,c2}],rotation[x2,{c3,c4,c5,c6,c7,c8,c9,c10,c11}]},2];
Sort[Tally[temp[[All,3]]]](*answer={{{1,0},48},{{1,2},5944},{{1,4},144},{{1,6},8}}*)
Sort[Tally[Map[#[[4]].{0,y1}&,Select[temp,#[[3]]=={1,0}&]]]](*answer={{{-y1,y1},24},{{y1,y1},24}}*)
search[double[R7minus2R3v1]]
search[double[R5minus4R3]]


(*{23,2(R7:2R3)+3R2}*)
(*{24,2(R5:4R3)+3R2}*)
temp=smithstep1[{1,2,9},{{c1},rotation[x1,{0,c2}],rotation[x2,{c3,c4,c5,c6,c7,c8,c9,c10,c11}]},2];
Sort[Tally[Map[maxabs,temp[[All,3]]]]](*answer={{1,6136},{3,8}}*)


(*{31,(R7:2R3)+3R5},{32,(R5:4R3)+3R5},{33,(R7:2R3)+2R5+R3+R2},{34,(R5:4R3)+2R5+R3+R2},{64,(R7:R3)+(R5:R3)+2R5},
	{65,(R5:3R3)+(R5:R3)+2R5},{89,R7+(R5:2R3)+2R5},{105,R7+3R5+R2},{106,(R5:2R3)+3R5+R2},{129,(R5:R3)+3R5+R3}*)
(*{35,(R7:2R3)+R5+2R3+2R2},{36,(R5:4R3)+R5+2R3+2R2},{41,(R7:2R3)+3R3+3R2},{42,(R5:4R3)+3R3+3R2},
	{66,(R7:R3)+(R5:R3)+2R3+2R2},{67,(R5:3R3)+(R5:R3)+2R3+2R2},{94,R7+(R5:2R3)+2R3+2R2},{111,R7+R5+2R3+3R2},
	{112,(R5:2R3)+R5+2R3+3R2},{132,(R5:R3)+R5+3R3+2R2}*)
search[Join[R7minus2R3v1,Range[5]/5]]
search[Join[R7minus2R3v1,Range[3]/3,{1,3}/4]]
(*{1/84,1/21,11/28,2/21,9/28,47/84}*)
search[Join[R7minusR3,R5minusR3]]
search[Join[Range[7]/7,R5minus2R3v1]]
search[Join[Range[7]/7,Range[5]/5,{1,3}/4]]

temp=smithstep1[{2,3,7},{rotation[x1,{0,c1}],rotation[x2,{0,c2,c3}],{{c4,c5,c6,c7,c8,c9,c10}}},2];
Sort[Tally[Map[maxabs,temp[[All,3]]]]](*answer={{1,557},{3,3}}*)


(*{45,3(R7:R3)},{46,2(R7:R3)+(R5:3R3)},{49,2(R7:R3)+(R5:R3)+R2},{51,2(R7:R3)+R5+R3}*)
search[Join[double[R7minusR3],R7minusR3]]
eliminate[{8,0,0,0,0},{8,0,0,0,0},{2,2,1,1,2}]
eliminate[{8,0,0,0,0},{8,0,0,0,0},{2,1,1,1,1},{2,0,0,0,0}]
eliminate[{8,0,0,0,0},{8,0,0,0,0},{1,1,1,1,1},{3,0,0,0,0}]


(*{47,(R7:R3)+2(R5:3R3)},{48,3(R5:3R3)},{50,2(R5:3R3)+(R5:R3)+R2},{52,2(R5:3R3)+R5+R3}*)
eliminate[{2,1,1,1,1,1,1},{8,0,0,0,0,0,0},{8,0,0,0,0,0,0}]
search[Join[double[R5minus3R3v1],R5minus3R3v1]]
search[Join[double[R5minus3R3v1],R5minus3R3v2]]
search[Join[double[R5minus3R3v1],R5minusR3,{1,3}/4]]
search[Join[double[R5minus3R3v1],Range[5]/5,Range[3]/3]]


(*{53,2(R7:R3)+2R3+R2}*)
(*{54,2(R5:3R3)+2R3+R2}*)
temp=smithstep1[{1,3,8},{{c1},rotation[x1,{0,c2,c3}],rotation[x2,{c4,c5,c6,c7,c8,c9,c10,c11}]},2];
smithstep3[temp,{{1/4},permutationA[3],R7minusR3permutation},6]
smithstep3[temp,{{1/4},permutationA[3],R5minus3R3permutation},8]


(*{55,2(R7:R3)+4R2}*)
(*{57,2(R5:3R3)+4R2}*)
temp=smithstep1[{2,2,8},{rotation[x1,{0,c1}],rotation[x2,{0,c2}],rotation[x3,{c3,c4,c5,c6,c7,c8,c9,c10}]},3];
smithstep3[temp,{permutationA[2],permutationA[2],R7minusR3permutation},6]
smithstep3[temp,{permutationA[2],permutationA[2],R5minus3R3permutation},8]
(*{1/120,1/40,13/30,7/120,23/120,77/120}*)


(*{62,(R7:R3)+2(R5:R3)+2R2},{63,(R5:3R3)+2(R5:R3)+2R2},{123,3(R5:R3)+3R2},{125,2(R5:R3)+R5+R3+2R2}*)
temp=smithstep1[{2,4,6},{rotation[x1,{0,c1}],{{c2,c3,c4,c5}},rotation[x2,{c6,c7,c8,c9,c10,c11}]},2];
smithstep3[temp,{permutationA[2],permutationB[{1/6,1/7,2/7,3/7}],R5minusR3permutation},3]
smithstep3[temp,{permutationA[2],Join[permutationB[{1/6,1/5+1/6,1/5+5/6,2/5}],permutationB[{1/6,1/5,2/5,1/4}],
	permutationB[{0,1/5,2/5,1/3}]],R5minusR3permutation},8]


(*{70,(R7:R3)+2R5+2R3},{71,(R5:3R3)+2R5+2R3},{130,(R5:R3)+2R5+2R3+R2},{139,3R5+3R3}*)
temp=smithstep1[{3,4,5},{rotation[x1,{0,c1,c2}],{{c3,c4,c5,c6}},rotation[x2,{0,c7,c8,c9,c10}]},2];
smithstep3[temp,{permutationA[3],permutationB[{1/6,1/7,2/7,3/7}],R5permutation},3]
smithstep3[temp,{permutationA[3],Join[permutationB[{1/6,1/5+1/6,1/5+5/6,2/5}],permutationB[{1/6,1/5,2/5,1/4}],
	permutationB[{0,1/5,2/5,1/3}]],R5permutation},8]


(*{76,(R7:R3)+4R3+2R2},{77,(R5:3R3)+4R3+2R2},{135,(R5:R3)+4R3+3R2},{144,R5+5R3+2R2}*)
temp=smithstep1[{2,3,3,4},{rotation[x1,{0,c1}],rotation[x2,{0,c2,c3}],rotation[x3,{0,c4,c5}],{{c6,c7,c8,c9}}},3];
smithstep3[temp,{permutationA[2],permutationA[3],permutationA[3],permutationB[{1/6,1/7,2/7,3/7}]},6]
smithstep3[temp,{permutationA[2],permutationA[3],permutationA[3],Join[permutationB[{1/6,1/5+1/6,1/5+5/6,2/5}],
	permutationB[{1/6,1/5,2/5,1/4}],permutationB[{0,1/5,2/5,1/3}]]},8]


(*{80,(R7:R3)+8R2},{81,(R5:3R3)+8R2},{137,(R5:R3)+9R2},{146,R5+R3+8R2}*)
temp=smithstep1[{2,2,2,2,4},{rotation[x1,{0,c1}],rotation[x2,{0,c2}],rotation[x3,{0,c3}],rotation[x4,{0,c4}],
	{{c5,c6,c7,c8}}},4];
smithstep3[temp,{permutationA[2],permutationA[2],permutationA[2],permutationA[2],permutationB[{1/6,1/7,2/7,3/7}]},6]
smithstep3[temp,{permutationA[2],permutationA[2],permutationA[2],permutationA[2],
	Join[permutationB[{1/6,1/5+1/6,1/5+5/6,2/5}],permutationB[{1/6,1/5,2/5,1/4}],permutationB[{0,1/5,2/5,1/3}]]},8]


(*{86,2R7+(R5:R3)+2R2}*)
temp=smithstep1[{2,3,7},{rotation[x1,{0,c1}],{{c2,c3,c4}},rotation[x2,{0,c5,c6,c7,c8,c9,c10}]},2];
smithstep3[temp,{permutationA[2],permutationB[{1/6,1/5,2/5}],R7permutation},3]


(*{87,2(R5:2R3)+(R5:R3)+2R2}*)
temp=smithstep1[{2,3,7},{rotation[x1,{0,c1}],{{c2,c3,c4}},rotation[x2,{c5,c6,c7,c8,c9,c10,c11}]},2];
Sort[Tally[Map[maxabs,temp[[All,3]]]]](*answer={{1,8921},{3,38},{5,1}}*)


(*{88,2R7+2R5}*)
temp=smithstep1[{5,7},{rotation[x1,{0,c1,c2,c3,c4}],rotation[x2,{0,c5,c6,c7,c8,c9,c10}]},2];
smithstep3[temp,{R5permutation,R7permutation},3]


(*{90,2(R5:2R3)+2R5}*)
temp=smithstep1[{5,7},{rotation[x1,{0,c1,c2,c3,c4}],rotation[x2,{c5,c6,c7,c8,c9,c10,c11}]},2];
smithstep3[temp,{permutationA[5],R5minus2R3permutation},8]


(*{93,2R7+2R3+2R2}*)
temp=smithstep1[{2,3,7},{rotation[x1,{0,c1}],rotation[x2,{0,c2,c3}],rotation[x3,{0,c4,c5,c6,c7,c8,c9}]},3];
smithstep3[temp,{permutationA[2],permutationA[3],R7permutation},6]
(*{1/126,1/21,23/63,1/14,22/63,71/126}*)


(*{95,2(R5:2R3)+2R3+2R2}*)
temp=smithstep1[{2,3,7},{rotation[x1,{0,c1}],rotation[x2,{0,c2,c3}],rotation[x3,{c4,c5,c6,c7,c8,c9,c10}]},3];
smithstep3[temp,{permutationA[2],permutationA[3],R5minus2R3permutation},8]
(*{1/180,1/60,1/12,29/180,17/45,11/20},{1/90,1/36,13/20,7/90,7/36,11/18}*)


(*{96,2R7+5R2}*)
temp=smithstep1[{1,2,2,7},{{c1},rotation[x1,{0,c2}],rotation[x2,{0,c3}],rotation[x3,{0,c4,c5,c6,c7,c8,c9}]},3];
smithstep3[temp,{{1/4},permutationA[2],permutationA[2],R7permutation},6]
(*{1/42,2/21,5/14,1/21,1/6,8/21}*)


(*{98,2(R5:2R3)+5R2}*)
temp=smithstep1[{1,2,2,7},{{c1},rotation[x1,{0,c2}],rotation[x2,{0,c3}],rotation[x3,{c4,c5,c6,c7,c8,c9,c10}]},3];
smithstep3[temp,{{1/4},permutationA[2],permutationA[2],R5minus2R3permutation},8]


(*{121,4(R5:R3)}*)
temp=smithstep1[{6,6},{rotation[x1,{c1,c2,c3,c4,c5,c6}],rotation[x2,{c7,c8,c9,c10,c11,c12}]},2];
smithstep3[temp,{permutationA[R5minusR3],R5minusR3permutation},8]


(*{122,3(R5:R3)+2R3}*)
temp1=smithstep1[{3,3,6},{rotation[x1,{0,c1,c2}],{{c3,c4,c5}},rotation[x2,{c6,c7,c8,c9,c10,c11}]},2];
temp2=smithstep1[{3,3,6},{{{c1,c2,c3}},rotation[x1,{0,c4,c5}],rotation[x2,{c6,c7,c8,c9,c10,c11}]},2];
smithstep3[temp1,{permutationA[3],permutationB[{1/6,1/5,2/5}],R5minusR3permutation},8]
smithstep3[temp2,{permutationB[{1/6,1/5,2/5}],permutationA[3],R5minusR3permutation},8]


(*{124,2(R5:R3)+2R5+R2}*)
temp=smithstep1[{1,5,6},{{c1},rotation[x1,{0,c2,c3,c4,c5}],rotation[x2,{c6,c7,c8,c9,c10,c11}]},2];
smithstep3[temp,{{1/4},permutationA[5],R5minusR3permutation},8]


(*{126,2(R5:R3)+4R3}*)
temp=smithstep1[{3,3,6},{rotation[x1,{0,c1,c2}],rotation[x2,{0,c3,c4}],rotation[x3,{c5,c6,c7,c8,c9,c10}]},3];
smithstep3[temp,{permutationA[3],permutationA[3],R5minusR3permutation},8]
(*{1/120,1/40,7/12,11/120,23/120,43/120}*)


(*{127,2(R5:R3)+2R3+3R2}*)
temp=smithstep1[{1,2,3,6},{{c1},rotation[x1,{0,c2}],rotation[x2,{0,c3,c4}],rotation[x3,{c5,c6,c7,c8,c9,c10}]},3];
smithstep3[temp,{{1/4},permutationA[2],permutationA[3],R5minusR3permutation},8]


(*{128,2(R5:R3)+6R2}*)
temp=smithstep1[{2,2,2,6},{rotation[x1,{0,c1}],rotation[x2,{0,c2}],rotation[x3,{0,c3}],rotation[x4,{c4,c5,c6,c7,c8,c9}]},4];
smithstep3[temp,{permutationA[2],permutationA[2],permutationA[2],R5minusR3permutation},8]
(*{1/210,29/210,5/7,11/210,101/210,17/30},{1/120,1/60,1/15,2/15,43/120,29/40},{1/120,1/60,1/10,3/20,43/120,17/24},
{1/120,1/60,3/20,7/40,49/120,11/15},{1/120,7/120,1/10,1/24,43/120,61/120},{1/120,7/120,3/20,11/120,49/120,61/120},
{1/120,7/120,11/40,1/12,43/120,59/120},{1/120,7/120,13/40,11/120,5/12,67/120},{1/120,7/120,5/12,11/120,49/120,67/120},
{1/120,7/120,7/15,1/10,5/12,67/120},{1/120,7/120,7/10,11/120,37/120,53/120},{1/120,7/120,13/15,1/12,3/10,59/120},
{1/120,7/120,11/12,2/15,7/20,59/120},{1/120,1/15,17/120,3/40,29/60,7/12},{1/120,1/15,11/20,1/10,11/24,71/120},
{1/120,1/15,37/60,11/120,47/120,8/15}*)


(*{131,(R5:R3)+2R5+4R2}*)
temp=smithstep1[{2,2,3,5},{rotation[x1,{0,c1}],rotation[x2,{0,c2}],{{c3,c4,c5}},rotation[x3,{0,c6,c7,c8,c9}]},3];
smithstep3[temp,{permutationA[2],permutationA[2],permutationB[{1/6,1/5,2/5}],R5permutation},8]


(*{134,(R5:R3)+6R3}*)
temp1=smithstep1[{3,3,3,3},{rotation[x1,{0,c1,c2}],rotation[x2,{0,c3,c4}],rotation[x3,{0,c5,c6}],{{c7,c8,c9}}},3];
temp2=smithstep1[{3,3,3,3},{rotation[x1,{0,c1,c2}],rotation[x2,{0,c3,c4}],{{c5,c6,c7}},rotation[x3,{0,c8,c9}]},3];
temp3=smithstep1[{3,3,3,3},{rotation[x1,{0,c1,c2}],{{c3,c4,c5}},rotation[x2,{0,c6,c7}],rotation[x3,{0,c8,c9}]},3];
temp4=smithstep1[{3,3,3,3},{{{c1,c2,c3}},rotation[x1,{0,c4,c5}],rotation[x2,{0,c6,c7}],rotation[x3,{0,c8,c9}]},3];
smithstep3[temp1,{permutationA[3],permutationA[3],permutationA[3],permutationB[{1/6,1/5,2/5}]},8]
smithstep3[temp2,{permutationA[3],permutationA[3],permutationB[{1/6,1/5,2/5}],permutationA[3]},8]
smithstep3[temp3,{permutationA[3],permutationB[{1/6,1/5,2/5}],permutationA[3],permutationA[3]},8]
smithstep3[temp4,{permutationB[{1/6,1/5,2/5}],permutationA[3],permutationA[3],permutationA[3]},8]


(*{136,(R5:R3)+2R3+6R2}*)
temp1=smithstep1[{2,2,2,3,3},{rotation[x1,{0,c1}],rotation[x2,{0,c2}],rotation[x3,{0,c3}],
	rotation[x4,{0,c4,c5}],{{c6,c7,c8}}},4];
temp2=smithstep1[{2,2,2,3,3},{rotation[x1,{0,c1}],rotation[x2,{0,c2}],rotation[x3,{0,c3}],
	{{c4,c5,c6}},rotation[x4,{0,c7,c8}]},4];
smithstep3[temp1,{permutationA[2],permutationA[2],permutationA[2],permutationA[3],permutationB[{1/6,1/5,2/5}]},8]
smithstep3[temp2,{permutationA[2],permutationA[2],permutationA[2],permutationB[{1/6,1/5,2/5}],permutationA[3]},8]


(*{138,4R5+2R2}*)
temp=smithstep1[{2,5,5},{rotation[x1,{0,c1}],rotation[x2,{0,c2,c3,c4,c5}],rotation[x3,{0,c6,c7,c8,c9}]},3];
smithstep3[temp,{permutationA[2],permutationA[5],R5permutation},8]
(*{1/60,1/15,1/3,1/12,23/60,2/3},{1/60,1/10,41/60,1/15,1/3,37/60},{1/60,7/60,1/3,1/12,5/12,11/20},
{1/50,3/50,3/10,2/25,4/25,13/50},{1/50,3/50,3/10,1/10,9/25,17/25},{1/50,3/50,7/10,1/10,6/25,13/25}*)


(*{141,2R5+4R3+R2}*)
temp=smithstep1[{1,3,3,5},{{c1},rotation[x1,{0,c2,c3}],rotation[x2,{0,c4,c5}],rotation[x3,{0,c6,c7,c8,c9}]},3];
smithstep3[temp,{{1/4},permutationA[3],permutationA[3],R5permutation},8]


(*{142,2R5+2R3+4R2}*)
temp=smithstep1[{2,2,3,5},{rotation[x1,{0,c1}],rotation[x2,{0,c2}],rotation[x3,{0,c3,c4}],rotation[x4,{0,c5,c6,c7,c8}]},4];
smithstep3[temp,{permutationA[2],permutationA[2],permutationA[3],R5permutation},8]
(*{1/150,2/75,7/10,1/20,11/50,67/100},{1/90,1/30,2/15,7/45,7/18,17/30},{1/90,2/45,41/45,1/18,11/90,4/15},
{1/60,1/15,3/4,1/10,9/40,3/8},{1/30,2/15,1/2,1/20,3/10,3/4}*)


(*{143,2R5+7R2}*)
temp=smithstep1[{1,2,2,2,5},{{c1},rotation[x1,{0,c2}],rotation[x2,{0,c3}],rotation[x3,{0,c4}],
	rotation[x4,{0,c5,c6,c7,c8}]},4];
smithstep3[temp,{{1/4},permutationA[2],permutationA[2],permutationA[2],R5permutation},8]
(*{1/140,3/20,23/35,2/35,33/70,4/7},{1/100,3/20,33/50,2/25,23/50,14/25},{1/90,1/18,2/3,7/90,17/45,2/3},
{1/90,1/18,61/90,7/90,1/3,11/18},{1/90,1/18,13/18,1/15,29/90,59/90}*)


==> anc/p-leq-7-part-4.wl <==
(* ::Package:: *)

(*(R7:(R5:4R3),2R3)+4R2*)
search[Join[{1,2}/3+1/5,{1,2}/3+2/5,{1,2}/3+3/5,{1,2}/3+4/5,double[Join[{1,5}/6+1/7,{2,3}/7]]]]


(*(R7:(R5:2R3),4R3)+4R2*)
search[Join[{1,9}/10,{1,2}/3+1/5,{1,2}/3+4/5,double[Join[{1,5}/6+1/7,{1,5}/6+2/7,{3}/7]]]]


(*(R7:2(R5:R3),R3)+4R2*)
search[Join[{1,5}/6,double[Join[Delete[R5minusR3-R5minusR3[[1]]+1/2,1]+1/7,{2,3}/7]]]]
search[Join[{1,5}/6,double[Join[Delete[R5minusR3-R5minusR3[[3]]+1/2,3]+1/7,{2,3}/7]]]]


(*(R7:3R5)+4R2*)
search[Join[{1,3,7,9}/10,double[Join[{1,3,7,9}/10+1/7,{2,3}/7]]]]
(*{1/140,1/28,19/35,2/35,3/10,9/14},{1/70,1/20,13/28,1/14,9/35,43/70}*)


(*(R7:2R5,3R3)+4R2*)
search[Join[{1,5}/6,double[Join[{1,3,7,9}/10+1/7,{1,5}/6+2/7,{3}/7]]]]
search[Join[{1,5}/6,double[Join[{1,3,7,9}/10+1/7,{1,5}/6+3/7,{2}/7]]]]


(*(4,2,2,2,2,2,2)+4R2*)
search[Join[{1,3,7,9}/10,double[Join[{1,5}/6+1/7,{1,5}/6+2/7,{1,5}/6+3/7]]]]
search[Join[{1,9}/10,{1,2}/3,double[Join[{1,4}/5+1/7,{1,4}/5+2/7,{1,4}/5+3/7]]]]


(*(2,3,2,2,2,2,3)+4R2*)
search[Join[{1,9}/10,double[Join[{0,1,4}/5+1/7,{1,9}/10+2/7,{1,9}/10+3/7]]]]


(*(R7:(R5:4R3))+2R5*)(*(R7:(R5:4R3))+2R3+2R2*)(*(R7:(R5:4R3))+5R2*)
search[Join[{1,2}/3+1/5,{1,2}/3+2/5,{1,2}/3+3/5,{1,2}/3+4/5,Range[6]/7]]


(*(R7:(R5:2R3),2R3)+2R5*)(*(R7:(R5:2R3),2R3)+2R3+2R2*)(*(R7:(R5:2R3),2R3)+5R2*)
search[Join[{1,9}/10,{1,2}/3+1/5,{1,2}/3+4/5,double[Join[{1,5}/6+1/7,{2,3}/7]]]]


(*(R7:2R5,R3)+2R5*)(*(R7:2R5,R3)+2R3+2R2*)(*(R7:2R5,R3)+5R2*)
search[Join[{1,5}/6,double[Join[{1,3,7,9}/10+1/7,{2,3}/7]]]]


(*(R7:R5,4R3)+2R5*)(*(R7:R5,4R3)+2R3+2R2*)(*(R7:R5,4R3)+5R2*)
search[Join[{1,3,7,9}/10,double[Join[{1,5}/6+1/7,{1,5}/6+2/7,{3}/7]]]]
(*{1/70,1/14,23/35,1/15,9/35,11/21}*)


(*(R7:2R5)+R3+4R2*)
search[Join[{0},double[Join[{1,3,7,9}/10+1/7,{2,3}/7]]]]


(*(R7:6R3)+R3+4R2*)
search[R7minus6R3]


(*(R7:(R5:2R3))+2R5+R2*)(*(R7:(R5:2R3))+4R3*)(*(R7:(R5:2R3))+2R3+3R2*)(*(R7:(R5:2R3))+6R2*)
search[Join[{1,9}/10,{1,2}/3+1/5,{1,2}/3+4/5,Range[6]/7]]


(*(R7:R5,2R3)+2R5+R2*)(*(R7:R5,2R3)+4R3*)(*(R7:R5,2R3)+2R3+3R2*)(*(R7:R5,2R3)+6R2*)
search[Join[{1,3,7,9}/10,double[Join[{1,5}/6+1/7,{2,3}/7]]]]


(*(R7:5R3)+2R5+R2*)(*(R7:5R3)+4R3*)(*(R7:5R3)+2R3+3R2*)(*(R7:5R3)+6R2*)
search[R7minus5R3v1]
(*{1/84,1/42,1/14,1/12,1/6,8/21},{1/84,1/42,1/14,17/84,17/42,13/21},{1/84,1/42,2/21,17/84,17/42,9/14},
{1/84,1/42,3/14,1/12,1/6,11/21},{1/84,1/28,23/42,1/21,5/42,5/14},{1/84,1/21,15/28,1/42,5/42,16/21},
{1/84,1/21,15/28,2/21,11/42,19/42},{1/84,5/84,1/12,1/42,5/21,37/84},{1/84,5/84,59/84,2/21,13/42,43/84},
{1/84,5/84,67/84,1/12,25/84,47/84},{1/84,1/14,2/21,1/42,8/21,7/12},{1/84,1/14,47/84,1/14,13/42,11/21},
{1/84,1/14,47/84,2/21,19/42,9/14},{1/84,1/12,25/42,1/21,3/14,17/42},{1/84,1/12,25/42,1/14,8/21,25/42},
{1/84,3/28,13/21,1/42,4/21,23/42},{1/84,3/28,13/21,1/21,11/42,19/42},{1/84,3/28,13/21,1/14,8/21,23/42},
{1/84,5/42,17/28,2/21,5/14,19/42},{1/42,1/21,3/14,2/21,5/28,5/12},{1/42,1/14,8/21,1/28,5/42,7/12}*)


(*(R7:4R3)+2R5+R3*)(*(R7:4R3)+R5+4R2*)(*(R7:4R3)+3R3+2R2*)(*(R7:4R3)+R3+5R2*)
search[Join[R7minus4R3v1,Range[3]/3]]
(*{1/168,3/56,17/21,1/14,55/168,83/168},{1/168,3/56,17/21,13/168,8/21,31/56}*)
search[Join[R7minus4R3v1,Range[5]/5]]


(*2(R7:(R5:2R3))*)(*2(R7:(R5:R3),R3)*)(*2(R7:R5,2R3)*)(*2(R7:5R3)*)
eliminate[{6,1,1,1,1,1,1}+{6,1,1,1,1,1,1}]
eliminate[{8,1,1,1,1}+{8,1,1,1,1}]\[Union]eliminate[{7,2,1,1,1}+{7,1,1,1,2}]
eliminate[{8,1,1,1,1},{8,1,1,1,1}]
search[double[R7minus5R3v1]]


(*(R7:(R5:2R3))+2(R5:R3)*)(*(R7:(R5:R3),R3)+2(R5:R3)*)(*(R7:R5,2R3)+2(R5:R3)*)(*(R7:5R3)+2(R5:R3)*)
eliminate[{6,1,1,1,1,1,1},{6,0,0,0,0,0,0},{6,0,0,0,0,0,0}]
temp1=smithstep1[{6,6},{rotation[x1,{c1,c2,c3,c4,c5,c6}],{{c7,c8,c9,c10,c11,c12}}},1];
temp2=smithstep1[{6,6},{{{c1,c2,c3,c4,c5,c6}},rotation[x1,{c7,c8,c9,c10,c11,c12}]},1];
Sort[Tally[Map[maxabs,temp1[[All,3]]]]](*answer={{1,480},{2,31},{\[Infinity],1}}*)
Sort[Tally[Map[maxabs,temp2[[All,3]]]]](*answer={{1,479},{2,31},{3,1},{\[Infinity],1}}*)
eliminate[{4,2,1,1,1,1,2}+{6,0,0,0,0,0,0}+{6,0,0,0,0,0,0}]
smithstep3[Select[temp2,maxabs[#[[3]]]==3&],{permutationB[{1/10,3/10,1/7+1/6,1/7+5/6,2/7,3/7}],R5minusR3permutation},1]
eliminate[{12,0,0,0,0},{2,1,1,1,1},{2,1,1,1,1}]


(*2(R7:(R5:R3))+R2*)(*2(R7:R5,R3)+R2*)(*2(R7:4R3)+R2*)
temp=smithstep1[{1,11},{{c1},rotation[x1,{c2,c3,c4,c5,c6,c7,c8,c9,c10,c11,c12}]},1];
Sort[Tally[Map[maxabs,temp[[All,3]]]]](*answer={{1,1024}}*)


==> anc/p-leq-7-part-5.wl <==
(* ::Package:: *)

sporadic[n_]:=Module[{modhalf,matrix,row,orthogonal,positivefirst,candidates,rearrange,compare,argument},
	modhalf[m_]:=Min[Mod[{m,-m},n]];SetAttributes[modhalf,Listable];
	matrix={};
	Do[row=ConstantArray[0,Floor[n/2]];row[[modhalf[p m]]]++;
		Do[row[[modhalf[m+incr]]]--,{incr,0,n-n/p,n/p}];AppendTo[matrix,row],{p,FactorInteger[n][[All,1]]},{m,n/(2p)}];
	orthogonal=Transpose[Drop[HermiteDecomposition[Transpose[matrix]][[1]],MatrixRank[matrix]]];

	positivefirst[l_List]:=If[Sign[Select[l,#!=0&,1]]=={1},l,-l];
	candidates=Module[{temp},Reap[Do[temp=Union[Select[modhalf[{z+x+y,z+x-y,z-x+y,z-x-y}],If[z==x,#>=y,#>=z]&]];
		Do[Sow[{{x,y,z,i},positivefirst[Total[orthogonal[[{x,y,z,i}]]{1,1,-1,-1}]]}],
			{i,temp}],{x,n/2},{y,x,n/2},{z,x,n/2}]][[2,1]]];

	candidates=Select[Map[#[[All,1]]&,GatherBy[candidates,#[[2]]&]],Length[#]>=2&];

	rearrange[l_List]:=Flatten[Sort[{Sort[l[[{1,2}]]],Sort[l[[{3,4}]]]}]];
	candidates=Module[{temp,output},temp=candidates;output={};
		While[temp!={},AppendTo[output,temp[[1]]];
			temp=Complement[temp,Map[Sort[Map[rearrange,#]]&,Map[modhalf[# temp[[1]]]&,coprime[n]]]]];output];

	rearrange[l_List]:=Module[{temp},temp=GatherBy[l,Total[orthogonal[[#]]{1,1,-1,-1}]&];
		If[Length[temp]==2,Join[Map[#[[{3,4,1,2}]]&,temp[[1]]],temp[[2]]],l]];
	candidates=Map[rearrange,candidates];

	compare[l1_List,l2_List]:=(Sort[l1[[{1,2}]]]==Sort[l2[[{1,2}]]] && Sort[l1[[{3,4}]]]==Sort[l2[[{3,4}]]]) ||
		(Sort[l1[[{1,2}]]]==Sort[Mod[-l2[[{1,2}]],n]] && Sort[l1[[{3,4}]]]==Sort[Mod[-l2[[{3,4}]],n]]);
	rearrange[l_List]:=DeleteDuplicates[Select[Map[Mod[# l,n]&,Tuples[{1,-1},4]],
		Mod[Total[#{1,1,-1,-1}],n]==0 && Sort[#[[{1,2}]]]!=Sort[#[[{3,4}]]]&],compare];
	candidates=Map[Flatten[Map[rearrange,#],1]&,candidates];

	candidates=Flatten[Map[GatherBy[#,modone[Total[#/(2n){1,1,-1,-1}]]&]&,candidates],1];
	candidates=Flatten[Map[Subsets[#,{2}]&,candidates],1];

	candidates=Map[modone[{#[[1,2]]-#[[1,3]],#[[1,2]],#[[1,4]],#[[2,2]]-#[[2,3]],#[[2,2]],#[[2,4]]}/n]&,candidates];
	representatives[Select[candidates,!R23[expansion[#]]&]]];


sporadic240=sporadic[240];


sporadic252=sporadic[252];


sporadic280=sporadic[280];


sporadic300=sporadic[300];


sporadic336=sporadic[336];


sporadic360=sporadic[360];


sporadic420=sporadic[420];


Union[sporadic240,sporadic252,sporadic280,sporadic300,sporadic336,sporadic360,sporadic420];(*576 solutions*)


==> anc/solutions.dat <==
x	y	z	x	y	z
1/2	x	-x	1/2	y	-y
x	1/2+y	1/2-y	y	1/2+x	1/2-x
x	y	1/2-x+y	2x	2y	1/2+y
x	3x	1/2+4x	4x	12x	1/2+6x
1/6	1/3	x	1/2+x	1/3	-2x
1/6	x	1/6+x	1/3+x	3x	1/3+2x
1/6	x	1/6+x	1/2+x	2x	1/2+3x
1/6	x	1/6+x	1/2+x	4x	1/2+2x
1/6	x	1/2+x	1/2	1/6+x	1/2+3x
1/6	x	2x	1/6+x	5/6+2x	1/2+3x
1/6	x	2x	1/6+x	2/3+4x	1/3+2x
1/6	x	2x	1/3+2x	3x	6x
1/6	x	1/6+2x	1/3+x	2x	1/3+4x
1/6	x	1/3+2x	1/3+x	2x	1/2+3x
1/6	x	3x	1/6+x	5/6+3x	1/3+2x
1/6	x	3x	1/2+x	1/6+2x	1/3+4x
1/6	x	4x	1/3+x	5/6+4x	1/2+2x
1/6	x	-x	1/3+x	1/6+x	2/3+2x
1/6	x	1/2-x	1/6+x	x	1/2+3x
1/6	x	2/3-x	1/6+x	5/6	1/6-x
1/6	x	2/3-x	1/6+2x	2x	1/3+4x
1/6	x	-2x	1/3+x	1/6+x	1/2+3x
1/6	x	2/3-2x	1/2+x	5/6	1/2-3x
1/6	1/3+2x	1/2+3x	x	3x	1/3+4x
1/6	1/3+2x	1/2+4x	x	3x	1/2+4x
1/6	1/2+2x	2/3+2x	x	4x	1/2+3x
1/6	1/2+2x	1/2+6x	x	1/6+3x	2/3+4x
1/3	x	5/6+2x	1/3	4x	1/2+x
1/3	x	-x	1/3	1/6+x	2/3-2x
1/3	x	5/6-x	1/3	5/6+2x	1/3-4x
1/2	x	1/6-x	1/2	1/6+x	1/2-3x
x	2x	3x	1/6+x	1/2+3x	2/3+2x
x	1/6+2x	1/2+3x	5/6+2x	1/2+6x	1/2+3x
x	1/6+2x	4x	5/6+x	1/3+4x	1/2+2x
x	1/6+2x	2/3+5x	5/6+x	1/2+6x	1/2+2x
x	1/3+2x	3x	5/6+x	1/6+2x	1/3+4x
x	3x	9x	1/6+x	1/2+4x	2/3+3x
x	1/2+3x	4x	1/6+2x	2/3+4x	1/2+6x
x	4x	1/3+5x	1/6+x	1/2+6x	2/3+4x
1/12	1/4	5/6	x	1/2	-x
1/12	x	5/12+x	1/6+x	3x	1/3+2x
1/12	x	5/12+x	2/3+x	1/3+2x	2/3+4x
1/12	x	5/12+x	1/3+2x	6x	1/2+3x
1/12	1/3+2x	3/4+2x	x	3x	1/2+4x
1/26	3/26	9/26	2/13	11/26	8/13
1/30	1/15	1/10	1/30	1/10	4/15
1/30	1/15	1/10	1/30	1/6	11/15
1/30	1/15	1/10	1/15	1/6	3/10
1/30	1/15	1/10	1/15	7/30	8/15
1/30	1/15	1/10	1/10	7/30	11/30
1/30	1/15	1/10	1/10	11/30	19/30
1/30	1/15	1/10	2/15	3/10	13/30
1/30	1/15	2/15	1/30	1/6	13/15
1/30	1/15	2/15	1/15	1/6	13/30
1/30	1/15	2/15	1/15	7/30	7/10
1/30	1/15	2/15	1/10	7/30	7/15
1/30	1/15	2/15	1/10	4/15	17/30
1/30	1/15	2/15	1/6	7/15	7/10
1/30	1/15	1/6	1/30	1/10	11/15
1/30	1/15	1/6	1/30	2/15	13/15
1/30	1/15	1/6	1/15	2/15	3/10
1/30	1/15	1/6	1/15	1/6	8/15
1/30	1/15	1/6	1/15	7/30	23/30
1/30	1/15	1/6	1/10	1/6	4/15
1/30	1/15	1/6	1/10	7/30	8/15
1/30	1/15	1/6	1/6	3/10	7/15
1/30	1/15	1/6	1/6	13/30	7/10
1/30	1/15	1/5	1/10	3/10	11/15
1/30	1/15	7/30	1/10	1/6	3/10
1/30	1/15	7/30	1/10	4/15	7/10
1/30	1/15	3/10	1/30	1/10	13/15
1/30	1/15	3/10	1/15	1/10	1/6
1/30	1/15	3/10	1/15	2/15	13/30
1/30	1/15	3/10	1/15	1/6	7/10
1/30	1/15	3/10	1/10	4/15	11/15
1/30	1/15	3/10	1/6	3/10	8/15
1/30	1/15	1/3	1/10	1/6	1/3
1/30	1/15	1/3	1/10	7/30	2/3
1/30	1/15	11/30	1/15	1/6	11/15
1/30	1/15	7/15	1/15	1/6	23/30
1/30	1/15	1/2	2/15	7/30	1/2
1/30	1/10	2/15	1/30	1/6	3/10
1/30	1/10	2/15	1/30	4/15	17/30
1/30	1/10	2/15	1/30	1/3	2/3
1/30	1/10	2/15	1/15	3/10	13/30
1/30	1/10	2/15	1/15	11/30	8/15
1/30	1/10	2/15	1/10	11/30	7/15
1/30	1/10	1/6	1/30	2/15	3/10
1/30	1/10	1/6	1/30	1/6	7/15
1/30	1/10	1/6	1/15	1/6	7/30
1/30	1/10	1/6	1/10	4/15	11/30
1/30	1/10	1/6	1/10	11/30	8/15
1/30	1/10	1/5	2/15	13/30	3/5
1/30	1/10	4/15	1/15	1/6	3/10
1/30	1/10	4/15	1/10	7/30	11/30
1/30	1/10	4/15	2/15	3/10	13/30
1/30	1/10	4/15	1/6	7/15	19/30
1/30	1/10	1/3	1/30	2/15	2/3
1/30	1/10	1/3	1/15	1/6	1/3
1/30	1/10	1/3	1/10	11/30	2/3
1/30	1/10	1/3	2/15	13/30	2/3
1/30	1/10	7/15	1/30	2/15	23/30
1/30	1/10	7/15	1/15	2/15	7/30
1/30	1/10	7/15	1/10	4/15	8/15
1/30	1/10	7/15	1/10	1/3	2/3
1/30	1/10	17/30	1/30	1/6	13/15
1/30	1/10	17/30	1/15	7/30	7/10
1/30	1/10	17/30	1/10	4/15	17/30
1/30	1/10	17/30	1/6	7/15	7/10
1/30	1/10	2/3	2/15	11/30	2/3
1/30	1/10	11/15	1/30	2/15	13/15
1/30	1/10	11/15	1/15	2/15	3/10
1/30	1/10	11/15	1/10	1/6	4/15
1/30	1/10	11/15	1/10	7/30	8/15
1/30	1/10	4/5	1/15	1/6	3/5
1/30	1/10	4/5	2/15	1/3	2/3
1/30	1/10	13/15	1/15	1/10	1/6
1/30	1/10	13/15	1/15	1/6	7/10
1/30	1/10	13/15	1/6	4/15	13/30
1/30	1/10	14/15	1/10	1/6	7/15
1/30	1/10	14/15	1/10	4/15	5/6
1/30	2/15	1/6	1/30	3/10	7/15
1/30	2/15	1/6	1/15	3/10	11/30
1/30	2/15	1/6	1/15	13/30	8/15
1/30	2/15	4/15	1/30	3/10	11/15
1/30	2/15	4/15	1/15	7/30	11/30
1/30	2/15	3/10	1/15	1/6	7/30
1/30	2/15	11/30	1/15	1/3	19/30
1/30	2/15	1/2	1/15	7/30	1/2
1/30	2/15	11/15	1/15	7/30	19/30
1/30	2/15	13/15	1/10	1/6	4/15
1/30	2/15	13/15	1/6	3/10	7/15
1/30	2/15	9/10	1/15	1/6	19/30
1/30	1/6	1/3	1/15	7/30	1/3
1/30	1/6	13/15	1/6	11/30	17/30
1/30	1/5	5/6	1/6	2/5	17/30
1/30	1/3	7/10	1/10	1/3	13/30
1/15	1/6	9/10	2/15	3/10	5/6
1/34	3/34	6/17	5/34	13/34	10/17
1/36	1/18	5/12	1/12	2/9	7/9
1/40	3/40	7/10	1/10	9/40	19/40
1/40	3/40	7/10	1/8	3/10	23/40
1/42	1/21	1/14	1/42	5/42	16/21
1/42	1/21	1/14	2/21	11/42	19/42
1/42	1/21	2/21	1/21	5/42	5/14
1/42	1/21	2/21	1/14	1/6	8/21
1/42	1/21	5/42	1/42	1/14	16/21
1/42	1/21	5/42	1/21	1/6	11/14
1/42	1/21	5/42	2/21	11/42	9/14
1/42	1/21	1/6	1/21	1/7	11/14
1/42	1/21	3/14	1/14	5/42	5/21
1/42	1/21	3/14	1/14	1/6	13/21
1/42	1/21	5/21	2/21	1/6	5/14
1/42	1/21	11/42	1/42	1/14	19/21
1/42	1/21	11/42	1/21	5/42	31/42
1/42	1/21	13/42	2/21	1/6	8/21
1/42	1/21	8/21	1/21	5/42	11/14
1/42	1/21	17/42	2/21	1/6	17/42
1/42	1/21	17/42	2/21	11/42	11/14
1/42	1/21	17/42	5/42	13/42	16/21
1/42	1/21	3/7	1/14	5/42	2/7
1/42	1/21	3/7	1/14	1/6	5/7
1/42	1/21	10/21	1/7	5/14	16/21
1/42	1/14	2/21	1/42	5/21	9/14
1/42	1/14	2/21	1/21	13/42	11/21
1/42	1/14	5/42	1/14	13/42	11/21
1/42	1/14	1/7	2/21	5/14	4/7
1/42	1/14	4/21	5/42	8/21	25/42
1/42	1/14	3/14	1/14	5/21	11/21
1/42	1/14	5/21	1/42	2/21	9/14
1/42	1/14	5/21	1/21	1/6	11/21
1/42	1/14	5/21	1/14	4/21	8/21
1/42	1/14	5/21	2/21	11/42	10/21
1/42	1/14	2/7	1/21	1/6	4/7
1/42	1/14	2/7	1/6	19/42	9/14
1/42	1/14	13/42	1/6	3/7	13/21
1/42	1/14	8/21	1/42	2/21	11/14
1/42	1/14	8/21	1/21	2/21	1/6
1/42	1/14	17/42	2/21	13/42	9/14
1/42	1/14	3/7	1/21	4/21	31/42
1/42	1/14	3/7	2/21	5/21	10/21
1/42	1/14	19/42	1/14	5/21	9/14
1/42	1/14	19/42	1/6	3/7	9/14
1/42	1/14	10/21	4/21	19/42	9/14
1/42	1/14	23/42	1/21	5/42	5/14
1/42	1/14	13/21	1/14	5/21	29/42
1/42	1/14	13/21	2/21	1/6	11/42
1/42	1/14	9/14	1/21	1/6	31/42
1/42	1/14	16/21	1/21	1/6	11/14
1/42	1/14	17/21	1/21	1/6	17/21
1/42	1/14	17/21	1/14	5/21	16/21
1/42	1/14	5/6	1/6	3/7	5/7
1/42	1/14	19/21	1/14	5/21	5/6
1/42	1/14	20/21	1/21	2/21	31/42
1/42	1/14	20/21	1/6	8/21	11/14
1/42	1/14	20/21	4/21	8/21	31/42
1/42	2/21	5/21	1/21	1/6	13/42
1/42	2/21	5/14	1/21	1/6	8/21
1/42	2/21	13/21	1/21	3/14	29/42
1/42	2/21	31/42	5/42	2/7	10/21
1/42	2/21	11/14	1/21	2/21	1/6
1/42	2/21	11/14	1/6	5/14	11/21
1/42	2/21	17/21	1/7	8/21	13/21
1/42	2/21	5/6	1/21	1/6	29/42
1/42	2/21	19/21	4/21	5/14	23/42
1/42	2/21	13/14	3/14	19/42	29/42
1/42	5/42	4/21	1/42	5/21	23/42
1/42	5/42	8/21	1/21	5/42	1/6
1/42	1/7	3/7	2/21	8/21	11/21
1/42	1/6	17/21	2/21	8/21	13/21
1/42	4/21	17/21	1/14	1/6	5/21
1/48	1/24	7/16	3/16	5/16	13/24
1/48	1/16	5/12	1/16	1/6	7/16
1/48	1/16	5/12	1/12	11/48	25/48
1/48	1/16	7/12	1/12	3/16	19/48
1/48	1/16	5/8	1/12	1/6	5/16
1/48	1/12	19/48	5/48	13/48	5/12
1/48	5/48	5/8	1/8	3/8	13/24
1/50	3/50	3/10	2/25	4/25	13/50
1/50	3/50	3/10	1/10	9/25	17/25
1/50	3/50	7/10	1/10	6/25	13/25
1/50	3/50	41/50	7/50	2/5	18/25
1/54	1/27	4/9	1/18	7/54	20/27
1/54	1/18	8/27	2/27	5/27	7/18
1/54	1/18	11/27	5/54	7/27	5/9
1/54	1/18	23/54	5/54	2/9	4/9
1/54	1/18	22/27	2/27	1/6	4/9
1/54	2/27	22/27	1/9	2/9	19/54
1/54	5/54	47/54	1/9	5/18	13/27
1/56	1/14	45/56	1/14	13/56	33/56
1/60	1/30	1/15	1/15	13/60	13/20
1/60	1/30	1/15	1/12	1/6	3/10
1/60	1/30	1/15	2/15	5/12	7/10
1/60	1/30	1/10	1/20	1/10	4/15
1/60	1/30	1/10	1/12	13/60	19/30
1/60	1/30	1/10	7/60	7/20	11/15
1/60	1/30	1/10	3/20	3/10	8/15
1/60	1/30	1/10	1/6	13/30	43/60
1/60	1/30	2/15	1/12	1/6	13/30
1/60	1/30	2/15	2/15	7/20	43/60
1/60	1/30	2/15	3/20	3/10	17/30
1/60	1/30	1/6	1/12	1/6	7/15
1/60	1/30	1/6	3/20	23/60	11/15
1/60	1/30	3/10	1/20	1/10	7/15
1/60	1/30	3/10	1/12	1/6	8/15
1/60	1/30	3/10	11/60	5/12	11/15
1/60	1/30	23/60	7/60	4/15	7/10
1/60	1/30	5/12	1/12	2/15	17/60
1/60	1/30	5/12	1/12	1/5	11/15
1/60	1/30	9/20	1/20	2/15	5/6
1/60	1/30	9/20	7/60	13/60	8/15
1/60	1/30	9/20	7/60	3/10	23/30
1/60	1/30	29/60	1/12	3/20	13/30
1/60	1/30	29/60	1/6	3/10	7/12
1/60	1/20	1/12	1/60	7/60	7/10
1/60	1/20	1/12	1/30	1/6	9/20
1/60	1/20	1/12	1/15	7/30	23/60
1/60	1/20	1/12	1/10	19/60	9/20
1/60	1/20	1/10	1/20	13/60	31/60
1/60	1/20	7/60	1/60	1/12	7/10
1/60	1/20	7/60	1/12	13/60	7/20
1/60	1/20	7/60	1/10	4/15	5/12
1/60	1/20	3/20	1/15	13/60	29/60
1/60	1/20	3/20	1/12	13/60	23/60
1/60	1/20	11/60	1/12	4/15	11/20
1/60	1/20	13/60	1/15	1/5	29/60
1/60	1/20	4/15	1/12	1/4	11/20
1/60	1/20	17/60	1/12	13/60	9/20
1/60	1/20	3/10	1/10	4/15	31/60
1/60	1/20	19/60	1/60	1/12	9/10
1/60	1/20	19/60	1/12	7/30	31/60
1/60	1/20	11/30	1/20	7/60	4/15
1/60	1/20	2/5	7/60	19/60	7/12
1/60	1/20	5/12	1/12	13/60	29/60
1/60	1/20	7/15	1/20	2/15	5/12
1/60	1/20	7/15	1/10	4/15	11/20
1/60	1/20	7/15	7/60	7/20	13/20
1/60	1/20	1/2	1/12	13/60	1/2
1/60	1/20	17/30	1/30	1/6	13/15
1/60	1/20	17/30	1/20	11/60	11/15
1/60	1/20	17/30	1/15	1/6	13/30
1/60	1/20	17/30	1/15	7/30	7/10
1/60	1/20	17/30	1/10	7/30	7/15
1/60	1/20	17/30	1/10	4/15	17/30
1/60	1/20	17/30	1/10	11/30	11/15
1/60	1/20	17/30	1/6	7/15	7/10
1/60	1/20	7/12	1/12	13/60	31/60
1/60	1/20	19/30	1/15	1/6	9/20
1/60	1/20	19/30	7/60	3/10	7/12
1/60	1/20	43/60	1/12	13/60	11/20
1/60	1/20	11/15	1/20	2/15	31/60
1/60	1/20	11/15	1/15	1/6	29/60
1/60	1/20	47/60	1/10	7/30	31/60
1/60	1/20	5/6	1/20	7/60	5/12
1/60	1/20	5/6	1/12	11/60	9/20
1/60	1/20	17/20	1/12	13/60	37/60
1/60	1/20	53/60	1/12	3/20	3/10
1/60	1/20	53/60	1/10	13/60	31/60
1/60	1/20	53/60	3/20	19/60	7/12
1/60	1/20	11/12	1/12	1/6	9/20
1/60	1/20	11/12	2/15	4/15	11/20
1/60	1/20	11/12	3/20	19/60	37/60
1/60	1/20	14/15	7/60	13/60	29/60
1/60	1/20	19/20	1/6	3/10	7/12
1/60	1/15	1/12	1/60	7/30	8/15
1/60	1/15	1/10	1/30	3/10	7/12
1/60	1/15	1/10	1/30	7/20	13/20
1/60	1/15	1/10	1/15	23/60	8/15
1/60	1/15	7/60	1/12	23/60	8/15
1/60	1/15	7/60	1/10	9/20	7/12
1/60	1/15	2/15	1/10	5/12	17/30
1/60	1/15	3/20	1/12	7/20	8/15
1/60	1/15	3/20	1/10	5/12	7/12
1/60	1/15	1/6	1/15	23/60	13/20
1/60	1/15	1/6	1/12	3/10	7/15
1/60	1/15	11/60	1/60	1/10	19/30
1/60	1/15	11/60	7/60	23/60	8/15
1/60	1/15	7/30	1/60	1/12	8/15
1/60	1/15	7/30	1/15	3/10	7/12
1/60	1/15	17/60	1/12	11/30	19/30
1/60	1/15	17/60	1/10	11/30	7/12
1/60	1/15	17/60	2/15	5/12	7/12
1/60	1/15	3/10	1/15	17/60	7/12
1/60	1/15	3/10	1/12	3/10	8/15
1/60	1/15	3/10	1/10	5/12	13/20
1/60	1/15	1/3	1/12	23/60	2/3
1/60	1/15	11/30	1/12	7/20	19/30
1/60	1/15	5/12	1/12	23/60	41/60
1/60	1/15	13/30	1/12	3/10	17/30
1/60	1/15	9/20	1/12	13/60	11/30
1/60	1/15	9/20	1/12	7/20	13/20
1/60	1/15	9/20	3/20	5/12	7/12
1/60	1/15	29/60	1/60	1/12	47/60
1/60	1/15	31/60	1/12	3/10	7/12
1/60	1/15	11/20	1/30	1/10	4/15
1/60	1/15	11/20	1/30	7/60	5/12
1/60	1/15	11/20	1/30	1/6	11/15
1/60	1/15	11/20	1/15	1/6	3/10
1/60	1/15	11/20	1/15	7/30	8/15
1/60	1/15	11/20	1/10	7/30	11/30
1/60	1/15	11/20	1/10	11/30	19/30
1/60	1/15	11/20	2/15	3/10	13/30
1/60	1/15	3/5	1/12	3/10	3/5
1/60	1/15	37/60	1/10	2/5	41/60
1/60	1/15	37/60	2/15	7/20	8/15
1/60	1/15	13/20	1/10	11/30	13/20
1/60	1/15	13/20	3/20	11/30	8/15
1/60	1/15	43/60	1/15	7/30	7/12
1/60	1/15	43/60	1/12	7/20	7/10
1/60	1/15	43/60	1/10	23/60	41/60
1/60	1/15	11/15	1/12	3/10	19/30
1/60	1/15	3/4	1/10	7/20	13/20
1/60	1/15	23/30	1/12	1/4	8/15
1/60	1/15	4/5	1/10	3/10	7/12
1/60	1/15	17/20	1/12	7/30	8/15
1/60	1/15	17/20	2/15	5/12	41/60
1/60	1/15	13/15	1/12	3/10	7/10
1/60	1/15	13/15	1/6	23/60	7/12
1/60	1/15	9/10	1/12	1/6	19/60
1/60	1/15	9/10	3/20	5/12	41/60
1/60	1/15	11/12	3/20	11/30	19/30
1/60	1/15	11/12	3/20	5/12	7/10
1/60	1/15	14/15	1/12	11/60	7/15
1/60	1/15	14/15	2/15	3/10	7/12
1/60	1/15	19/20	1/6	23/60	41/60
1/60	1/15	19/20	11/60	9/20	11/15
1/60	1/12	2/15	1/60	1/6	29/60
1/60	1/12	2/15	1/20	7/20	31/60
1/60	1/12	1/6	1/12	23/60	31/60
1/60	1/12	11/60	1/60	2/15	11/20
1/60	1/12	1/4	1/20	3/10	7/12
1/60	1/12	1/4	1/10	7/20	29/60
1/60	1/12	17/60	1/20	13/60	5/12
1/60	1/12	3/10	1/20	3/20	7/30
1/60	1/12	3/10	1/20	17/60	7/12
1/60	1/12	19/60	7/60	13/30	7/12
1/60	1/12	13/30	7/60	5/12	7/12
1/60	1/12	9/20	1/20	13/60	29/60
1/60	1/12	7/15	1/60	2/15	5/6
1/60	1/12	7/15	2/15	13/30	7/12
1/60	1/12	1/2	1/20	13/60	1/2
1/60	1/12	11/20	1/20	13/60	31/60
1/60	1/12	3/5	1/10	4/15	2/5
1/60	1/12	3/5	1/10	3/10	7/15
1/60	1/12	3/5	2/15	13/30	3/5
1/60	1/12	7/10	1/10	4/15	5/12
1/60	1/12	43/60	1/20	13/60	7/12
1/60	1/12	49/60	1/20	1/6	9/20
1/60	1/12	17/20	1/12	11/60	3/10
1/60	1/12	17/20	7/60	4/15	5/12
1/60	1/12	9/10	2/15	3/10	29/60
1/60	1/12	11/12	1/10	4/15	11/20
1/60	1/10	7/60	1/60	19/60	7/15
1/60	1/10	7/60	1/60	11/30	8/15
1/60	1/10	3/20	1/20	13/30	17/30
1/60	1/10	3/10	1/20	4/15	7/15
1/60	1/10	3/10	1/15	5/12	37/60
1/60	1/10	19/60	1/10	5/12	11/20
1/60	1/10	11/30	1/20	7/20	19/30
1/60	1/10	7/15	1/20	4/15	8/15
1/60	1/10	7/15	1/10	9/20	37/60
1/60	1/10	31/60	1/20	4/15	11/20
1/60	1/10	8/15	2/15	29/60	37/60
1/60	1/10	17/30	1/20	4/15	17/30
1/60	1/10	17/30	7/60	5/12	17/30
1/60	1/10	7/12	1/30	2/15	3/10
1/60	1/10	7/12	1/30	1/6	7/15
1/60	1/10	7/12	1/15	1/6	7/30
1/60	1/10	7/12	1/15	11/30	19/30
1/60	1/10	7/12	1/10	4/15	11/30
1/60	1/10	7/12	1/10	11/30	8/15
1/60	1/10	7/12	2/15	13/30	17/30
1/60	1/10	13/20	1/10	19/60	7/15
1/60	1/10	41/60	1/15	1/3	37/60
1/60	1/10	11/15	1/20	4/15	19/30
1/60	1/10	3/4	1/15	19/60	37/60
1/60	1/10	17/20	1/10	11/30	37/60
1/60	1/10	13/15	1/10	19/60	11/20
1/60	1/10	11/12	1/10	19/60	37/60
1/60	1/10	11/12	7/60	5/12	7/10
1/60	7/60	11/60	1/30	3/10	9/20
1/60	7/60	17/60	1/12	7/20	9/20
1/60	7/60	1/3	1/12	5/12	11/20
1/60	7/60	1/2	1/12	7/20	1/2
1/60	7/60	19/30	1/30	3/10	11/15
1/60	7/60	19/30	1/15	7/30	11/30
1/60	7/60	19/30	1/10	7/15	19/30
1/60	7/60	43/60	1/12	7/20	11/20
1/60	2/15	1/5	1/30	13/30	7/12
1/60	2/15	31/60	1/12	13/30	7/12
1/60	2/15	37/60	1/10	2/5	8/15
1/60	3/20	11/60	1/30	23/60	9/20
1/60	3/20	7/15	1/20	1/6	13/60
1/60	3/20	7/15	1/10	9/20	11/20
1/60	3/20	2/3	1/15	7/30	1/3
1/60	3/20	2/3	1/10	13/30	17/30
1/60	1/6	13/20	1/30	1/10	2/15
1/60	1/6	13/20	1/30	4/15	17/30
1/60	1/6	13/20	1/15	3/10	13/30
1/60	1/6	13/20	1/10	11/30	7/15
1/60	11/60	2/5	1/20	9/20	7/12
1/60	11/60	7/10	1/30	1/10	2/15
1/60	11/60	7/10	1/30	4/15	17/30
1/60	4/15	3/4	1/15	11/30	1/2
1/30	1/15	1/6	1/30	1/12	9/20
1/30	1/15	1/6	1/20	3/20	7/10
1/30	1/15	1/6	1/15	3/20	5/12
1/30	1/15	1/6	1/12	7/30	13/20
1/30	1/12	9/20	1/30	1/10	11/15
1/30	1/12	9/20	1/20	2/15	7/12
1/30	1/12	9/20	1/15	2/15	3/10
1/30	1/12	9/20	1/15	3/20	5/12
1/30	1/12	9/20	1/12	7/30	13/20
1/30	1/12	9/20	1/10	1/6	4/15
1/30	1/12	9/20	1/10	7/30	8/15
1/30	1/12	9/20	1/6	3/10	7/15
1/30	1/10	11/15	1/20	2/15	7/12
1/30	1/10	11/15	1/20	3/20	7/10
1/30	1/10	11/15	1/15	3/20	5/12
1/30	2/15	1/2	1/20	3/10	3/4
1/30	2/15	13/15	1/20	2/15	7/12
1/30	2/15	13/15	1/15	3/20	5/12
1/30	1/6	8/15	1/10	1/4	7/20
1/20	2/15	7/12	1/20	3/20	7/10
1/20	2/15	7/12	1/15	3/20	5/12
1/20	2/15	7/12	1/10	1/6	4/15
1/20	2/15	7/12	1/6	3/10	7/15
1/20	3/20	7/10	1/10	1/6	4/15
1/66	1/33	1/11	7/66	7/22	8/11
1/66	1/33	1/6	1/33	5/66	17/22
1/66	1/33	5/22	1/22	7/66	23/33
1/66	1/33	19/66	7/33	4/11	13/22
1/66	1/33	7/22	3/22	23/66	25/33
1/66	1/33	9/22	3/22	17/66	19/33
1/66	1/33	29/66	2/33	7/66	7/22
1/66	1/22	7/33	5/66	5/22	17/33
1/66	1/22	7/33	3/22	13/33	41/66
1/66	1/22	10/33	1/22	4/33	23/66
1/66	1/22	13/33	1/22	7/33	53/66
1/66	1/22	14/33	5/33	29/66	15/22
1/66	1/22	8/11	5/66	1/6	25/66
1/66	1/22	9/11	2/33	4/33	3/11
1/66	1/22	9/11	5/66	7/33	7/11
1/66	2/33	19/66	5/66	8/33	29/66
1/66	2/33	7/22	1/33	3/22	37/66
1/66	2/33	9/22	1/11	5/22	4/11
1/66	2/33	9/22	1/11	4/11	7/11
1/66	2/33	53/66	1/11	3/11	37/66
1/66	2/33	9/11	5/66	1/6	10/33
1/66	5/66	13/66	1/22	10/33	13/22
1/70	1/35	17/70	3/70	1/14	6/35
1/70	1/35	3/10	3/35	9/70	8/35
1/70	1/35	5/14	4/35	3/14	37/70
1/70	3/70	3/10	1/14	1/7	17/70
1/70	3/70	24/35	2/35	3/14	53/70
1/70	2/35	9/14	1/14	11/70	9/35
1/70	2/35	4/5	1/14	17/70	3/5
1/70	2/35	59/70	1/10	5/14	24/35
1/70	1/14	23/35	1/14	13/70	3/10
1/70	1/14	6/7	3/35	13/35	7/10
1/70	1/14	9/10	3/35	3/10	9/14
1/72	5/72	7/12	1/24	5/18	53/72
1/72	5/72	7/12	1/12	5/18	17/36
1/72	5/72	7/12	1/12	11/36	19/36
1/72	1/12	41/72	1/18	2/9	5/12
1/72	5/24	13/18	1/12	4/9	5/9
1/78	1/26	2/13	1/6	17/39	8/13
1/78	1/26	8/39	3/26	14/39	49/78
1/78	1/26	17/39	7/39	35/78	17/26
1/78	1/26	32/39	2/39	1/6	19/26
1/78	2/39	16/39	7/78	17/78	9/26
1/78	2/39	16/39	7/78	29/78	17/26
1/78	2/39	8/13	11/78	29/78	43/78
1/78	2/39	19/26	1/39	3/26	59/78
1/78	2/39	19/26	5/78	10/39	17/26
1/78	2/39	19/26	3/26	23/78	19/39
1/78	2/39	73/78	11/78	7/26	35/78
1/78	5/78	23/78	1/13	25/78	41/78
1/78	1/13	31/78	2/39	4/13	23/39
1/78	3/26	17/39	1/39	23/78	17/26
1/78	5/39	21/26	1/26	17/78	19/39
1/84	1/42	1/14	1/12	1/6	8/21
1/84	1/42	1/14	3/28	25/84	29/42
1/84	1/42	1/14	17/84	17/42	13/21
1/84	1/42	2/21	5/42	25/84	19/28
1/84	1/42	2/21	17/84	17/42	9/14
1/84	1/42	3/14	1/12	1/6	11/21
1/84	1/42	3/14	5/28	5/12	31/42
1/84	1/42	37/84	5/84	1/7	16/21
1/84	1/28	10/21	1/12	4/21	11/28
1/84	1/28	10/21	1/6	8/21	7/12
1/84	1/28	23/42	1/21	5/42	5/14
1/84	1/28	23/42	1/21	3/14	17/21
1/84	1/28	23/42	1/14	1/6	8/21
1/84	1/28	13/21	1/21	11/84	41/84
1/84	1/28	13/21	5/84	11/84	25/84
1/84	1/28	13/21	5/84	1/6	15/28
1/84	1/28	67/84	5/84	3/28	4/21
1/84	1/21	5/28	2/21	31/84	7/12
1/84	1/21	3/14	2/21	5/12	55/84
1/84	1/21	11/28	2/21	9/28	47/84
1/84	1/21	15/28	1/42	5/42	16/21
1/84	1/21	15/28	2/21	11/42	19/42
1/84	1/21	17/28	1/14	25/84	55/84
1/84	1/21	17/28	1/12	3/14	8/21
1/84	1/21	17/21	13/84	31/84	23/42
1/84	5/84	1/12	1/42	5/21	37/84
1/84	5/84	2/21	1/28	25/84	43/84
1/84	5/84	17/84	1/12	25/84	37/84
1/84	5/84	3/14	2/21	5/14	43/84
1/84	5/84	19/84	1/14	25/84	41/84
1/84	5/84	23/84	1/12	5/14	47/84
1/84	5/84	5/14	1/12	29/84	47/84
1/84	5/84	10/21	2/21	5/14	47/84
1/84	5/84	1/2	1/12	25/84	1/2
1/84	5/84	4/7	1/14	5/21	3/7
1/84	5/84	4/7	2/21	5/14	4/7
1/84	5/84	7/12	1/12	25/84	43/84
1/84	5/84	59/84	2/21	13/42	43/84
1/84	5/84	16/21	1/12	1/4	37/84
1/84	5/84	67/84	1/12	25/84	47/84
1/84	5/84	67/84	2/21	25/84	43/84
1/84	5/84	71/84	1/12	5/21	37/84
1/84	5/84	11/12	1/7	5/14	47/84
1/84	1/14	1/12	1/84	13/42	11/21
1/84	1/14	2/21	1/42	8/21	7/12
1/84	1/14	3/14	1/12	8/21	11/21
1/84	1/14	31/84	1/12	37/84	53/84
1/84	1/14	8/21	1/14	31/84	7/12
1/84	1/14	41/84	1/84	1/12	59/84
1/84	1/14	43/84	1/12	8/21	7/12
1/84	1/14	47/84	1/14	13/42	11/21
1/84	1/14	47/84	2/21	19/42	9/14
1/84	1/12	11/84	1/84	5/21	55/84
1/84	1/12	9/28	5/84	8/21	7/12
1/84	1/12	25/42	1/21	3/14	17/42
1/84	1/12	25/42	1/14	8/21	25/42
1/84	1/12	25/42	2/21	19/42	13/21
1/84	1/12	9/14	1/21	3/14	5/12
1/84	2/21	7/12	1/14	3/7	13/21
1/84	2/21	6/7	5/84	19/84	3/7
1/84	3/28	13/21	1/42	4/21	23/42
1/84	3/28	13/21	1/21	11/42	19/42
1/84	3/28	13/21	1/14	8/21	23/42
1/84	5/42	17/28	1/14	5/21	13/42
1/84	5/42	17/28	2/21	5/14	19/42
1/42	1/21	3/14	1/28	1/12	13/21
1/42	1/21	3/14	2/21	5/28	5/12
1/42	1/14	8/21	1/28	5/42	7/12
1/42	1/14	8/21	1/14	5/28	11/28
1/42	2/21	11/14	1/28	5/42	7/12
1/42	2/21	11/14	1/14	5/28	11/28
1/42	3/28	5/12	1/14	1/6	5/21
1/42	3/14	11/21	1/14	1/4	9/28
1/28	1/12	13/21	1/12	4/21	17/28
1/28	3/28	9/14	1/21	3/14	5/6
1/90	1/45	1/15	4/45	17/90	41/90
1/90	1/45	13/90	1/10	23/90	13/18
1/90	1/45	3/10	1/15	11/90	7/18
1/90	1/45	3/10	4/45	1/6	43/90
1/90	1/45	7/15	1/9	1/6	3/10
1/90	1/30	2/15	1/18	11/45	7/10
1/90	1/30	2/15	7/45	7/18	17/30
1/90	1/30	13/45	2/45	1/6	7/10
1/90	1/30	37/90	7/90	1/5	7/15
1/90	1/30	29/45	2/45	1/10	23/90
1/90	1/30	32/45	1/10	2/9	4/9
1/90	1/30	32/45	1/10	31/90	13/18
1/90	1/30	13/15	1/18	1/10	17/90
1/90	1/30	14/15	1/9	2/9	22/45
1/90	1/30	14/15	2/15	17/45	67/90
1/90	2/45	7/90	1/10	43/90	11/18
1/90	2/45	19/90	7/90	7/18	61/90
1/90	2/45	13/30	7/90	19/90	17/45
1/90	2/45	11/15	1/15	1/6	29/90
1/90	2/45	41/45	1/18	11/90	4/15
1/90	1/18	7/90	1/45	29/90	11/18
1/90	1/18	1/10	1/45	17/90	22/45
1/90	1/18	8/45	1/10	17/45	47/90
1/90	1/18	17/90	1/10	11/30	23/45
1/90	1/18	4/15	1/15	7/30	7/18
1/90	1/18	13/45	7/90	17/45	11/18
1/90	1/18	3/10	1/10	16/45	47/90
1/90	1/18	17/45	1/15	11/30	59/90
1/90	1/18	2/5	1/15	29/90	3/5
1/90	1/18	7/15	1/15	29/90	11/18
1/90	1/18	53/90	7/90	17/45	59/90
1/90	1/18	2/3	7/90	17/45	2/3
1/90	1/18	61/90	7/90	1/3	11/18
1/90	1/18	13/18	1/15	29/90	59/90
1/90	1/18	38/45	1/18	17/90	7/15
1/90	1/18	83/90	1/30	1/10	7/18
1/90	1/15	13/90	7/90	29/90	19/45
1/90	1/15	7/30	4/45	7/18	8/15
1/90	1/15	7/18	1/10	31/90	43/90
1/90	1/15	4/9	7/90	3/10	7/15
1/90	1/15	22/45	1/10	31/90	22/45
1/90	1/15	49/90	2/45	7/30	8/15
1/90	1/15	53/90	4/45	5/18	37/90
1/90	1/15	32/45	1/15	14/45	26/45
1/90	1/15	4/5	4/45	23/90	2/5
1/90	1/15	38/45	2/45	23/90	7/10
1/90	1/15	9/10	4/45	16/45	29/45
1/90	1/15	41/45	2/15	29/90	43/90
1/90	7/90	41/90	1/18	2/9	16/45
1/90	7/90	13/18	2/45	3/10	59/90
1/90	7/90	41/45	1/18	7/45	3/10
1/90	4/45	5/18	1/18	11/30	8/15
1/90	4/45	13/18	1/18	16/45	28/45
1/90	1/10	5/6	1/9	37/90	5/9
1/90	1/10	79/90	1/9	17/45	8/15
1/96	7/96	7/12	1/12	7/16	5/8
1/96	3/32	29/48	1/16	7/24	7/16
1/100	3/20	33/50	2/25	23/50	14/25
1/102	2/51	8/51	1/51	13/102	79/102
1/102	1/17	73/102	3/34	6/17	19/34
1/102	5/34	41/51	1/17	4/17	11/34
1/102	5/34	41/51	3/34	15/34	19/34
1/108	1/18	59/108	1/27	8/27	13/18
1/108	7/108	31/54	2/27	7/18	16/27
1/110	1/22	13/55	3/110	9/55	13/22
1/120	1/60	1/15	11/120	11/60	9/20
1/120	1/60	1/15	2/15	43/120	29/40
1/120	1/60	1/15	17/120	17/60	11/20
1/120	1/60	1/10	7/120	7/60	5/12
1/120	1/60	1/10	3/20	43/120	17/24
1/120	1/60	3/20	11/120	11/60	8/15
1/120	1/60	3/20	7/40	49/120	11/15
1/120	1/40	13/30	7/120	23/120	77/120
1/120	1/40	8/15	1/15	13/60	13/20
1/120	1/40	8/15	1/12	1/6	3/10
1/120	1/40	8/15	2/15	5/12	7/10
1/120	1/40	7/12	11/120	23/120	43/120
1/120	1/30	11/40	7/120	9/40	8/15
1/120	1/30	11/40	1/15	31/120	67/120
1/120	1/30	19/40	11/120	9/40	11/30
1/120	1/24	3/10	11/120	3/10	11/24
1/120	1/24	3/10	1/10	41/120	61/120
1/120	1/24	11/20	1/20	13/60	31/60
1/120	1/20	11/24	7/120	5/24	7/20
1/120	1/20	13/24	1/60	7/60	7/10
1/120	1/20	13/24	1/30	1/6	9/20
1/120	1/20	13/24	1/15	7/30	23/60
1/120	1/20	13/24	1/10	19/60	9/20
1/120	1/20	17/24	1/15	13/40	71/120
1/120	1/20	101/120	1/15	7/24	23/40
1/120	7/120	11/120	1/30	3/10	53/120
1/120	7/120	1/10	1/24	43/120	61/120
1/120	7/120	17/120	1/12	7/20	53/120
1/120	7/120	3/20	11/120	49/120	61/120
1/120	7/120	11/40	1/12	43/120	59/120
1/120	7/120	13/40	11/120	5/12	67/120
1/120	7/120	43/120	1/12	7/20	59/120
1/120	7/120	49/120	11/120	43/120	59/120
1/120	7/120	5/12	11/120	49/120	67/120
1/120	7/120	7/15	1/10	5/12	67/120
1/120	7/120	1/2	11/120	43/120	1/2
1/120	7/120	17/30	1/12	3/10	13/30
1/120	7/120	17/30	1/10	5/12	17/30
1/120	7/120	77/120	1/10	11/30	61/120
1/120	7/120	7/10	11/120	37/120	53/120
1/120	7/120	13/15	1/12	3/10	59/120
1/120	7/120	109/120	17/120	49/120	67/120
1/120	7/120	11/12	2/15	7/20	59/120
1/120	1/15	17/120	3/40	29/60	7/12
1/120	1/15	37/120	1/40	23/120	7/15
1/120	1/15	11/20	1/10	11/24	71/120
1/120	1/15	67/120	1/12	23/60	8/15
1/120	1/15	67/120	1/10	9/20	7/12
1/120	1/15	37/60	11/120	47/120	8/15
1/120	3/40	17/60	1/24	4/15	17/40
1/120	3/40	7/12	1/60	2/15	29/60
1/120	3/40	7/12	1/12	23/60	31/60
1/120	1/12	23/40	1/20	13/60	19/60
1/120	1/12	23/40	1/15	3/10	5/12
1/120	11/120	1/2	7/120	43/120	1/2
1/120	11/120	3/5	1/20	4/15	2/5
1/120	1/10	71/120	1/20	19/60	7/15
1/120	5/24	43/60	1/20	19/60	2/5
1/120	5/24	43/60	1/15	7/15	11/20
1/120	7/30	29/40	1/20	5/12	31/60
1/60	1/24	19/40	1/12	11/60	7/15
1/60	1/24	19/40	2/15	3/10	7/12
1/60	1/24	19/40	3/20	23/60	41/60
1/60	1/15	3/4	1/10	9/40	3/8
1/60	3/20	7/15	1/20	9/40	13/40
1/40	1/15	7/24	3/40	5/24	8/15
1/40	1/15	7/24	1/10	11/40	23/40
1/126	1/21	23/63	1/14	22/63	71/126
1/126	1/18	13/21	5/126	20/63	43/63
1/132	5/132	6/11	1/22	10/33	8/11
1/132	3/44	19/33	1/22	10/33	35/66
1/132	4/33	27/44	1/22	23/66	16/33
1/66	2/33	9/22	1/33	5/44	5/12
1/140	1/28	19/35	2/35	3/10	9/14
1/140	3/20	23/35	2/35	33/70	4/7
1/70	1/20	13/28	1/14	9/35	43/70
1/150	2/75	41/150	1/15	19/75	83/150
1/150	2/75	7/10	1/10	11/50	17/50
1/150	2/75	7/10	1/10	19/50	33/50
1/150	2/75	121/150	23/150	19/50	83/150
1/150	1/15	37/50	2/25	19/50	13/25
1/150	7/50	7/15	1/25	19/50	12/25
1/156	5/52	47/78	2/39	11/26	22/39
1/168	1/28	61/168	1/14	19/56	31/56
1/168	3/56	17/21	1/14	55/168	83/168
1/168	3/56	17/21	13/168	8/21	31/56
1/168	2/21	43/56	1/28	19/56	31/56
1/168	5/24	5/7	1/21	10/21	47/84
1/180	1/60	1/12	29/180	17/45	11/20
1/180	2/45	97/180	1/10	43/90	11/18
1/180	1/18	11/20	1/45	17/90	22/45
1/180	1/18	11/20	1/30	16/45	59/90
1/90	1/36	13/20	7/90	7/36	11/18
1/90	1/18	38/45	1/20	11/45	25/36
1/90	1/15	5/18	2/45	7/36	7/20
1/210	2/35	1/14	1/70	59/210	13/35
1/210	2/35	19/210	1/30	3/10	13/35
1/210	2/35	71/210	1/15	1/3	89/210
1/210	2/35	5/14	1/14	71/210	89/210
1/210	2/35	3/7	1/14	71/210	3/7
1/210	2/35	7/10	1/15	59/210	13/35
1/210	2/35	151/210	1/14	2/7	13/35
1/210	1/14	68/105	11/210	4/15	37/105
1/210	1/14	11/15	2/35	19/70	5/14
1/210	29/210	5/7	11/210	101/210	17/30
1/210	1/7	169/210	2/35	2/5	17/35
1/105	9/70	31/42	8/105	17/42	37/70
1/105	1/5	11/21	2/35	2/5	33/70
1/70	1/14	23/35	1/15	9/35	11/21
1/70	3/35	32/35	2/35	4/21	8/15
1/126	1/28	17/36	11/126	5/18	10/21
1/150	2/75	7/10	1/20	11/50	67/100
1/70	1/20	13/28	2/35	4/21	8/15

==> anc/uniformity-part-1.wl <==
(* ::Package:: *)

dim3={{x,y,z,x,x-z,x-y},{x,y,z,y-z,y,-x+y},{x,y,z,-y+z,-x+z,z},{x,y,z,-x,-x+z,-x+y},{x,y,z,-y+z,-y,x-y},{x,y,z,y-z,x-z,-z}};

dim2=Select[ToExpression[Import["solutions.dat"]],Variables[#]=={x,y}&];
dim2=DeleteDuplicatesBy[Apply[Union,Map[associates,dim2]],
	Function[list,Sort[Map[modone[Expand[list/.AssociationThread[{x,y},#]]]&,
		Map[Total,Tuples[{{{x,y},{x,-y},{-x,y},{-x,-y},{y,x},{y,-x},{-y,x},{-y,-x}},
		{{0,0},{0,1/2},{1/2,0},{1/2,1/2}}}]]]]]];
dim2subsets=GatherBy[dim2,Function[list,Diagonal[SmithDecomposition[Array[Coefficient[list[[{1,2,4,5}]][[#1]],
	{x,y}[[#2]]]&,{4,2}]][[2]]]]];
Map[Function[list,Diagonal[SmithDecomposition[Array[Coefficient[list[[1,{1,2,4,5}]][[#1]],
	{x,y}[[#2]]]&,{4,2}]][[2]]]],dim2subsets];(*answer={{1,1},{1,2}}*)

dim1=Select[ToExpression[Import["solutions.dat"]],Variables[#]=={x}&];
dim1=DeleteDuplicatesBy[Apply[Union,Map[associates,dim1]],
	Function[list,Sort[Map[modone[Expand[list/.x->#]]&,double[x+Range[12]/12]]]]];
dim1subsets=GatherBy[dim1,Apply[GCD,Coefficient[#[[{1,2,4,5}]],x]]&];
Map[Apply[GCD,Coefficient[#[[1,{1,2,4,5}]],x]]&,dim1subsets];(*answer={1,2}*)

dim0=Select[ToExpression[Import["solutions.dat"]],Variables[#]=={}&];


evaluation3[n_]:=Select[
	Apply[Union,Map[modone[dim3/.AssociationThread[{x,y,z},#]]&,Tuples[Range[n]/n,3]]],
	nondegenerate[#] && #[[{1,2}]]!=#[[{4,5}]] && #[[{1,2}]]!=modone[-#[[{4,5}]]]&];

evaluation2[n_]:=Select[
	Apply[Union,Map[modone[dim2subsets[[1]]/.AssociationThread[{x,y},#]]&,Tuples[Range[LCM[2,n]]/LCM[2,n],2]]]\[Union]
	Apply[Union,Map[modone[dim2subsets[[2]]/.AssociationThread[{x,y},#]]&,Tuples[Range[2LCM[2,n]]/(2LCM[2,n]),2]]],
	nondegenerate[#] && #[[{1,2}]]!=#[[{4,5}]] && #[[{1,2}]]!=modone[-#[[{4,5}]]]&];

evaluation1[n_]:=Select[
	Apply[Union,Map[modone[dim1subsets[[1]]/.x->#]&,Range[LCM[12,n]]/LCM[12,n]]]\[Union]
	Apply[Union,Map[modone[dim1subsets[[2]]/.x->#]&,Range[2LCM[12,n]]/(2LCM[12,n])]],
	nondegenerate[#] && #[[{1,2}]]!=#[[{4,5}]] && #[[{1,2}]]!=modone[-#[[{4,5}]]]&];

evaluation[function__,n_]:=Sort[Tally[Map[Length,GatherBy[Apply[Union,Map[#[n]&,{function}]],#[[{1,2,4,5}]]&]]]];


==> anc/uniformity-part-2.wl <==
(* ::Package:: *)

findmax1[{l1_List,l2_List}]:=Module[{list,list1,list2,temp,m,n,u,r,v},
	list1=l1/.{x->x1,y->y1};
	list2=l2/.{u1->x2,u2->y2,u3->z2};m=Length[l2]/2;n=Length[Variables[l2]];
	list=Append[list1[[{1,2,4,5}]]-list2[[{1,2,m+1,m+2}]],0];
	{u,r,v}=SmithDecomposition[Array[Coefficient[list[[#1]],{x1,y1,x2,y2,z2}[[#2]]]&,{5,n+2}]];
	temp=modone[u.const[list]];If[Drop[temp,n+2]!=ConstantArray[0,3-n],Return[{}]];
	temp=Map[v.#&,Tuples[Map[linear[{temp[[#]],r[[#,#]]},{u1,u2,u3,u4,u5}[[n+3-#]]]&,Range[n+2]]]];
	temp=Map[modone[Expand[Join[list1[[{1,2,3}]],list2[[3;;m]],
		list1[[{4,5,6}]],list2[[m+3;;2m]]]/.AssociationThread[Take[{x1,y1,x2,y2,z2},n+2],#]]]&,temp];	
	Select[temp,!MemberQ[#,0] && DuplicateFreeQ[#[[1;;m+1]]] && DuplicateFreeQ[#[[m+2;;2m+2]]] &&
		#[[{1,2}]]=!=#[[{m+2,m+3}]] && #[[{1,2}]]=!=modone[-#[[{m+2,m+3}]]]&]];


reduce[l_List]:=Module[{temp,output,group,m},temp=l;output={};m=Length[l[[1]]]/2;
	group=PermutationGroup[Join[{Cycles[Map[{#,m+#}&,Range[m]]],Cycles[{{1,2},{m+1,m+2}}]},
		If[m==3,{},{Cycles[{{3,4},{m+3,m+4}}],Cycles[{Range[3,m],Range[m+3,2m]}]}]]];
	While[temp!={},AppendTo[output,temp[[1]]];
		temp=Complement[temp,Flatten[Map[modone[{#,-#,Join[#[[1;;m]],-#[[m+1;;2m]]],Join[-#[[1;;m]],#[[m+1;;2m]]]}]&,
		Permute[temp[[1]],group]],1]]];output];


step1=Apply[Union,Map[findmax1,Tuples[{dim2,
	Join[{{x,y,z,x,x-z,x-y},{x,y,z,-y+z,-x+z,z}},reduce[dim2]]/.{x->x2,y->y2,z->z2}}]]];
Union[Map[Apply[LCM,Denominator[#]]&,Select[step1,Variables[#]=={}&][[All,{1,2,5,6}]]]]
	(*answer={5,6,7,8,9,10,11,12,13,14,15,16,18,22,25,30}*)


step2=Apply[Union,Map[findmax1,Tuples[{dim2,
	Join[{{1/2,x,1/2+y,1/2-y,1/2,y,1/2+x,1/2-x},{x,1/2+x,1/2+x+y,1/2+x-y,y,1/2+y,1/2+x+y,1/2-x+y}}/.{x->x2,y->y2},
	reduce[Select[step1,Variables[#]!={}&]]]}]]];
Union[Map[Apply[LCM,Denominator[#]]&,Select[step2,Variables[#]=={}&][[All,{1,2,6,7}]]]]
	(*answer={5,6,7,8,9,10,12,14,15,16,18}*)


step3=Apply[Union,Map[findmax1,Tuples[{dim2,reduce[Select[step2,Variables[#]!={}&]]}]]];
Union[Map[Apply[LCM,Denominator[#]]&,Select[step3,Variables[#]=={}&][[All,{1,2,7,8}]]]](*answer={9,12,15,18}*)


step4=Apply[Union,Map[findmax1,Tuples[{dim2,reduce[Select[step3,Variables[#]!={}&]]}]]];
Union[Map[Apply[LCM,Denominator[#]]&,Select[step4,Variables[#]=={}&][[All,{1,2,8,9}]]]](*answer={9,12,15,18}*)


step5=Apply[Union,Map[findmax1,Tuples[{dim2,reduce[Select[step4,Variables[#]!={}&]]}]]];
Union[Map[Apply[LCM,Denominator[#]]&,Select[step5,Variables[#]=={}&][[All,{1,2,9,10}]]]](*answer={9,12}*)


step6=Apply[Union,Map[findmax1,Tuples[{dim2,reduce[Select[step5,Variables[#]!={}&]]}]]];
Union[Map[Apply[LCM,Denominator[#]]&,Select[step6,Variables[#]=={}&][[All,{1,2,10,11}]]]](*answer={9,12}*)


step7=Apply[Union,Map[findmax1,Tuples[{dim2,reduce[Select[step6,Variables[#]!={}&]]}]]](*answer={}*)


evaluation[evaluation3,evaluation2,12](*answer={{1,3408},{2,1440},{3,2496},{5,240},{7,96}}*)
evaluation[evaluation3,evaluation2,13](*answer={{1,36000},{2,16992},{3,11184}}*)
evaluation[evaluation3,evaluation2,14](*answer={{1,8208},{2,1728},{3,3792}}*)
evaluation[evaluation3,evaluation2,16](*answer={{1,13008},{2,2544},{3,6576}}*)
evaluation[evaluation3,evaluation2,18](*answer={{1,22320},{2,2664},{3,8040},{4,648},{5,144},{7,360}}*)
evaluation[evaluation3,evaluation2,22](*answer={{1,46800},{2,4560},{3,15600}}*)
evaluation[evaluation3,evaluation2,25](*answer={{1,211392},{2,73488},{3,52992}}*)
evaluation[evaluation3,evaluation2,30](*answer={{1,135024},{2,7440},{3,32016},{4,1920},{7,768}}*)


==> anc/uniformity-part-3.wl <==
(* ::Package:: *)

highdimsolutions=Join[{{x,y,z,x,x-z,x-y},{x,y,z,-y+z,-x+z,z}},reduce[dim2]];
highdimcoefficients=Join[
	Map[{Coefficient[#,x],Coefficient[#,y],Coefficient[#,z]}&,Take[highdimsolutions[[All,{1,2,4,5}]],2]],
	Map[{Coefficient[#,x],Coefficient[#,y]}&,Drop[highdimsolutions[[All,{1,2,4,5}]],2]]];
onedimsolutions=GatherBy[dim1,Coefficient[#[[{1,2,4,5}]],x]&];
onedimcoefficients=Map[Coefficient[#[[1,{1,2,4,5}]],x]&,onedimsolutions];


maxdiagonal=Flatten[Array[{#1,#2,maxabs[Diagonal[SmithDecomposition[
	Prepend[highdimcoefficients[[#2]],onedimcoefficients[[#1]]]][[2]]]]}&,
	{Length[onedimcoefficients],Length[highdimcoefficients]}],1];


findmax2[l1_List,l2_List]:=Module[{list,temp,n,u,r,v},
	list=((l1/.x->x1)-(l2/.x->x2))[[{1,2,4,5}]];n=Length[Variables[l2]];
	{u,r,v}=SmithDecomposition[Array[Coefficient[list[[#1]],{x1,x2,y,z}[[#2]]]&,{4,n+1}]];
	temp=modone[u.const[list]];If[Drop[temp,n+1]!=ConstantArray[0,3-n],Return[{}]];
	temp=Map[v.#&,Tuples[Map[linear[{temp[[#]],r[[#,#]]},{u1,u2,u3,u4}[[n+2-#]]]&,Range[n+1]]]];
	Map[modone[Expand[l2/.AssociationThread[Take[{x,y,z},n],Drop[#,1]]]]&,temp]];


extra={};
Do[extra=extra\[Union]findmax2[j,highdimsolutions[[i[[2]]]]],{i,Select[maxdiagonal,#[[3]]==\[Infinity]&]},{j,onedimsolutions[[i[[1]]]]}];
extra=Map[#/.u1->x/Apply[GCD,Coefficient[#,u1]]&,extra];
extra=Apply[Union,Map[modone[{#,-#,Join[#[[{1,2,3}]],-#[[{4,5,6}]]],Join[-#[[{1,2,3}]],#[[{4,5,6}]]]}]&,extra]];
extra=Apply[Union,Map[modone[{#,#[[{2,1,3,5,4,6}]],#[[{4,5,6,1,2,3}]],#[[{5,4,6,2,1,3}]]}]&,extra]];
newdim1=dim1\[Union]DeleteDuplicatesBy[extra,Function[list,Sort[Map[modone[Expand[list/.x->#]]&,double[x+Range[6]/6]]]]];
newonedimsolutions=GatherBy[newdim1,Coefficient[#[[{1,2,4,5}]],x]&];
newonedimcoefficients=Map[Coefficient[#[[1,{1,2,4,5}]],x]&,newonedimsolutions];
Union[Map[Apply[GCD,#]&,newonedimcoefficients]](*answer={1,2}*)
Apply[GCD,Flatten[const[Select[newdim1,Apply[GCD,Coefficient[#[[{1,2,4,5}]],x]]==1&]]]](*answer=1/12*)
Apply[GCD,Flatten[const[Select[newdim1,Apply[GCD,Coefficient[#[[{1,2,4,5}]],x]]==2&]]]](*answer=1/6*)
Sort[Tally[Map[Length,GatherBy[Apply[Union,Map[modone[Expand[newdim1/.x->#]]&,
	Map[Total,Tuples[{{-2x,-x,x,2x},Range[12]/12}]]]],#[[{1,2,4,5}]]&]]]]
	(*answer={{1,350208},{2,48672},{3,80640},{5,43488},{7,12960}}*)


newmaxdiagonal=Module[{temp},Reap[Do[temp=Transpose[newonedimcoefficients[[{i,j}]]];
	temp=Apply[GCD,Map[Det[Part[temp,#]]&,{{1,2},{1,3},{1,4},{2,3},{2,4},{3,4}}]]/Apply[GCD,Flatten[temp]];
	Sow[{i,j,temp}],{i,Length[newonedimcoefficients]},{j,i,Length[newonedimcoefficients]}]]][[2,1]];


findmax3[l1_List,l2_List]:=Module[{list,temp,output,n,u,r,v},output={};
	list=Map[((#/.x->x1)-(l2/.x->x2))[[{1,2,4,5}]]&,l1];n=Length[Variables[l2]];
	{u,r,v}=SmithDecomposition[Array[Coefficient[list[[1,#1]],{x1,x2,y,z}[[#2]]]&,{4,n+1}]];
	Do[temp=modone[u.const[list[[i]]]];If[Drop[temp,n+1]==ConstantArray[0,3-n],
		temp=Map[v.#&,Tuples[Map[linear[{temp[[#]],r[[#,#]]},{u1,u2,u3,u4}[[n+2-#]]]&,Range[n+1]]]];
		temp=Map[modone[Expand[{l1[[i]]/.x->#[[1]],l2/.AssociationThread[Take[{x,y,z},n],Drop[#,1]]}]]&,temp];
		AppendTo[output,Select[temp,AllTrue[#,nondegenerate] && #[[1]]!=#[[2]] &&
			#[[1,{1,2}]]!=#[[1,{4,5}]] && #[[1,{1,2}]]!=modone[-#[[1,{4,5}]]]&]]],{i,Length[l1]}];output];


findmax4[l_List]:=Module[{list,temp,output,u,r,v},output={};
	list=Map[((#[[1]]/.x->x1)-(#[[2]]/.x->x2))[[{1,2,4,5}]]&,l];
	{u,r,v}=SmithDecomposition[Array[Coefficient[list[[1,#1]],{x1,x2}[[#2]]]&,{4,2}]];
	Do[temp=modone[u.const[list[[i]]]];If[Drop[temp,2]=={0,0},
		temp=Map[v.#&,Tuples[Map[linear[{temp[[#]],r[[#,#]]},{u1,u2}[[3-#]]]&,Range[2]]]];
		temp=Map[modone[Expand[{l[[i,1]]/.x->#[[1]],l[[i,2]]/.x->#[[2]]}]]&,temp];
		AppendTo[output,Select[temp,AllTrue[#,nondegenerate] && #[[1]]!=#[[2]] &&
			#[[1,{1,2}]]!=#[[1,{4,5}]] && #[[1,{1,2}]]!=modone[-#[[1,{4,5}]]]&]]],{i,Length[l]}];output];


Union[Map[Apply[LCM,Denominator[#[[{1,2,4,5}]]]]&,
	Flatten[Map[findmax3[onedimsolutions[[#[[1]]]],highdimsolutions[[#[[2]]]]]&,Select[maxdiagonal,6<=#[[3]]<\[Infinity]&]],3]\[Union]
	Flatten[Map[findmax4[Tuples[newonedimsolutions[[#[[{1,2}]]]]]]&,Select[newmaxdiagonal,#[[3]]>=6&]],3]]]
	(*answer={5,6,7,8,9,10,12,14,15,16,17,18,20,21,22,24,26,27,30,34,36,42,45,48,54,60,66,78,84,90}*)


evaluation[evaluation3,evaluation2,evaluation1,34]
(*answer={{1,1644336},{2,395712},{3,186288},{4,89952},{5,37056},{6,9216},{7,30528}}*)
evaluation[evaluation3,evaluation2,evaluation1,36]
(*answer={{1,276000},{2,34656},{3,68592},{4,2520},{5,8304},{7,13344}}*)
evaluation[evaluation3,evaluation2,evaluation1,48]
(*answer={{1,716544},{2,62256},{3,131424},{5,24864},{7,18144}}*)
evaluation[evaluation3,evaluation2,evaluation1,54]
(*answer={{1,1421232},{2,166032},{3,212400},{4,25656},{5,33600},{6,2304},{7,32832}}*)
evaluation[evaluation3,evaluation2,evaluation1,60]
(*answer={{1,1374624},{2,84432},{3,205440},{4,4320},{5,35952},{6,192},{7,24480},{8,768},{9,1152},{10,384},{11,1968}}*)
evaluation[evaluation3,evaluation2,evaluation1,66]
(*answer={{1,2419680},{2,214272},{3,323424},{4,28896},{5,52032},{6,2880},{7,40896}}*)
evaluation[evaluation3,evaluation2,evaluation1,78]
(*answer={{1,3684048},{2,258912},{3,436176},{4,34656},{5,62400},{6,3456},{7,48960}}*)
Sort[Tally[Map[Length,GatherBy[temp84=Union[evaluation3[84],evaluation2[84],evaluation1[84]],#[[{1,2,4,5}]]&]]]]
(*answer={{1,3744096},{2,133584},{3,432912},{4,864},{5,49488},{6,1440},{7,41568}}*)
Sort[Tally[Map[Length,GatherBy[temp90=Union[evaluation3[90],evaluation2[90],evaluation1[90]],#[[{1,2,4,5}]]&]]]]
(*answer={{1,5156160},{2,309648},{3,536400},{4,47832},{5,67392},{6,4224},{7,55296},{8,768},{9,1152},{10,384},{11,1968}}*)


==> anc/uniformity-part-4.wl <==
(* ::Package:: *)

dim0=GatherBy[Apply[Union,Map[associates,dim0]],#[[{1,2,4,5}]]&];
Union[Map[Apply[LCM,Denominator[#[[1,{1,2,4,5}]]]]&,Select[dim0,Length[#]>=4&]]](*answer={30,42,60,84,120}*)


temp84=GatherBy[Union[temp84,
	Flatten[Select[dim0,Divisible[84,Apply[LCM,Denominator[#[[1,{1,2,4,5}]]]]]&],1]],#[[{1,2,4,5}]]&];
Sort[Tally[Map[Length,temp84]]]
	(*answer={{1,4085664},{2,176208},{3,502128},{5,49968},{7,64608}}*)

temp90=GatherBy[Union[temp90,
	Flatten[Select[dim0,Divisible[90,Apply[LCM,Denominator[#[[1,{1,2,4,5}]]]]]&],1]],#[[{1,2,4,5}]]&];
Sort[Tally[Map[Length,temp90]]]
	(*answer={{1,5514624},{2,343152},{3,582000},{4,50232},{5,67392},{6,4032},{7,59904},{11,14928}}*)

temp120=GatherBy[Union[evaluation3[120],evaluation2[120],evaluation1[120],
	Flatten[Select[dim0,Divisible[120,Apply[LCM,Denominator[#[[1,{1,2,4,5}]]]]]&],1]],#[[{1,2,4,5}]]&];
Sort[Tally[Map[Length,temp120]]]
	(*answer={{1,11184960},{2,351600},{3,995280},{4,6720},{5,124320},{7,67680},{11,21840}}*)


finalresult=Select[temp90,Length[#]==11&]\[Union]Select[temp120,Length[#]==11&];
finalresult=Module[{list,temp,output,order,rearrange,galois},list={};output={};
	order=Apply[LCM,Denominator[Flatten[finalresult]]];
	rearrange[l_List]:={Sort[l[[1]]],Permute[l[[2]],FindPermutation[l[[1]],Sort[l[[1]]]]]};
	galois[l_List]:=Union[Map[rearrange[modone[# l]]&,coprime[order]],
		Map[rearrange[modone[# l[[{2,1}]]]]&,coprime[order]],
		Map[rearrange[modone[#{l[[1]],-l[[2]]}]]&,coprime[order]],
		Map[rearrange[modone[#{l[[2]],-l[[1]]}]]&,coprime[order]]];
	temp=Union[Map[rearrange[{Join[{0},#[[1,{1,2}]],#[[All,3]]],Join[{0},#[[1,{4,5}]],#[[All,6]]]}]&,finalresult]];
	While[temp!={},AppendTo[list,temp[[1]]];temp=Complement[temp,galois[temp[[1]]]]];
	While[list!={},AppendTo[output,list[[1]]];
		list=Complement[list,Map[galois[list[[1,All]]-list[[1,All,#]]][[1]]&,Range[14]]]];output]
(*{{0,1/60,1/30,1/15,1/10,2/15,1/5,11/30,31/60,2/3,5/6,9/10,14/15,29/30},
	{0,3/20,3/10,7/15,8/15,17/30,3/5,19/30,13/20,2/3,7/10,11/15,23/30,5/6}},
{{0,1/30,1/15,1/10,2/15,1/6,1/5,3/10,11/30,7/15,3/5,11/15,5/6,9/10},
	{0,1/15,1/6,3/10,13/30,8/15,3/5,7/10,11/15,23/30,4/5,5/6,13/15,9/10}}*)

